Nonlinear non-modal stability and minimal perturbations in electroconvection driven by unipolar injection

Electroconvection in a dielectric liquid subjected to unipolar charge injection is subcritical. Convection can be sustained well below the threshold of linear stability theory, and experiments report onset far below it. We use nonlinear non-modal optimization to determine the smallest charge perturbations that trigger convection below the linear threshold. The method, based on a direct--adjoint formulation of the full electrohydrodynamic equations, recovers the classical linear threshold in the limit of small amplitudes. At finite amplitude, the most dangerous perturbations are localized charge deficits rather than excesses, because a deficit relaxes more slowly under Coulomb repulsion. The minimal perturbation needed for transition grows from about 0.5% of the injected charge near the linear threshold to 3% at two thirds of it, where the convective branch ends, in agreement with direct numerical simulations. Near the critical amplitude, trajectories approach an unstable steady state, the edge state, that separates the basins of attraction of rest and convection and originates from the critical linear mode. The damped oscillatory modes involved in the growth of the optimal perturbations are transit-time modes of the ion drift. The convective mode is the first of them, made stationary by the coupling with the flow, which explains why the instability sets in as a steady motion. Small charge fluctuations can therefore lower the onset of electroconvection to about two thirds of the linear threshold, helping to explain the discrepancy between linear theory and experiments.

==> anc/supplementary_code/LICENSE <==
BSD 3-Clause License

Copyright (c) 2026, Universidad de Sevilla
Authors: Pedro A. Vázquez and Alberto T. Pérez

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its
   contributors may be used to endorse or promote products derived from
   this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/supplementary_code/README.md <==
# Supplementary code

**Nonlinear non-modal stability and minimal perturbations in electroconvection
driven by unipolar injection**
P. A. Vázquez and A. T. Pérez (Universidad de Sevilla)

This archive contains the scripts used to produce the results of the paper,
copied without changes from the working repository. Only the scripts that
contribute to the published results are included. The archive has two
independent parts:

| folder | what it does | needs |
|---|---|---|
| `firedrake/` | Nonlinear non-modal optimization (direct–adjoint, Firedrake + pyadjoint), minimal seeds, edge states, bifurcation branches, modal decomposition of trajectories (Secs. II–V, Appendices A–B) | Firedrake with PETSc/MUMPS |
| `spectral/` | Chebyshev–Fourier linear stability code for the oscillatory transit-time modes (Sec. VI, Appendix C) | Python 3, NumPy, SciPy, Matplotlib |

Parameters used throughout: injection parameter $C=10$, mobility parameter
$M=10$, periodic layer of one critical wavelength $L=1.228$ (two rolls).
Section, figure, table and equation numbers below refer to the published
paper. Some docstrings inside the scripts refer to the numbering of earlier
drafts. The tables below are authoritative.

**License.** The scripts are distributed under the BSD 3-Clause License
(see `LICENSE`). Copyright (c) 2026, Universidad de Sevilla. Authors: Pedro A.
Vázquez and Alberto T. Pérez. If you use them, please cite the paper.

---

## 1. Requirements

**Part `firedrake/`.** A Firedrake installation (https://www.firedrakeproject.org)
with its default PETSc build, which includes MUMPS, and pyadjoint. SciPy and
Matplotlib must be available in the Firedrake virtual environment. The
computations of the paper were run with one thread per process
(`OMP_NUM_THREADS=1`) and several independent jobs in parallel.

**Part `spectral/`.** Python ≥ 3.9 with NumPy, SciPy and Matplotlib. It was
tested with NumPy 2.5, SciPy 1.18 and Matplotlib 3.11. One complete spectrum
($N=60$ Chebyshev points) takes about 0.01 s.

### Quick check

The following short runs verify an installation against numbers printed in
the paper. Run them from a fresh copy of this archive.

**Spectral part** (no Firedrake, under one minute):

```bash
cd spectral
python3 paper_numbers.py
```

The file `numbers.json` must contain, for $N=60$, $k_c=5.113$ and
$T_c=164.06$, together with $E_i=0.11074$ and $t_{\rm tr}=1.2476$, and the
first exact $n=0$ roots $-3.01437\pm6.09207\,i$, $-4.09452\pm11.06757\,i$ and
$-4.88280\pm16.07903\,i$ (Table VII).

**Firedrake part** (coarse mesh of $31\times50$ cells per roll, a few
minutes each). Activate the Firedrake environment and go to `firedrake/`.

```bash
# (a) discrete modal threshold  ->  T_c^h = 163.024 (Table I)
python reproduce/linear_eigen.py --Nx 62 --Ny 50

# (b) gradient check  ->  Taylor remainder converging at rate 2.00
python validate_taylor_perturbation.py --periodic --L 1.228 --C 10 --M 10 \
    --T 159.73 --Nx 62 --Ny 50

# (c) linear optimization, tau = 20 x 0.02 = 0.4  ->  G_q = 629.564 (Table II)
python ehd_optimize.py --C 10 --M 10 --periodic --L 1.228 --T 158.93 \
    --Nx 62 --Ny 50 --dt 0.02 --steps 20 --E0-values 1e-8 \
    --optimizer lbfgs --max-iterations 40 --projected-gradient-tol 1e-4 \
    --output-dir results/quickcheck
```

Step (a) checks the mesh, the base state and the linearized operator, step
(b) the discrete adjoint, and step (c) the complete direct–adjoint loop. With
`--Nx 124 --Ny 100 --T 159.73`, step (c) gives $G_q=640.503$ on the
production mesh (Table III, $\Delta t=0.02$).

PETSc reads the whole command line and, at the end of each run, lists the
options of the scripts as "unused database options". On systems with an X
display, "Invalid MIT-MAGIC-COOKIE-1 key" may also be printed at start-up.
Both messages are harmless. The second one disappears when the scripts are run
with `MPLBACKEND=Agg DISPLAY=`.

---

## 2. `firedrake/` — nonlinear non-modal analysis

### 2.1 Files

| file | purpose |
|---|---|
| `ehd_optimize.py` | Core module and command-line optimizer. Perturbation formulation with the residual difference (so that $z'=0$ is an exact discrete solution), Taylor–Hood P2/P1 for $(\mathbf u',p')$, P1 charge with SUPG, P2 potential, BDF2 time stepping, monolithic Newton with MUMPS. Maximizes $J=\tfrac12\lVert\mathbf u'(\tau)\rVert^2$ over initial charge perturbations with $\lVert q_0'\rVert^2=E_0$ and $q_0'=0$ on the injector, by Riemannian L-BFGS on the sphere with the exact $L^2$ gradient on the admissible subspace (Sec. III, Appendices A–B). |
| `validate_taylor_perturbation.py` | Gradient check: exactness of the zero state, Taylor test (second-order remainder) and Riesz-map consistency (Sec. III C). |
| `reproduce/common.sh` | Shared settings (physical parameters, optimizer tolerances) sourced by the drivers. |
| `reproduce/p1_periodic_sections.sh` | Stage driver for one type of computation (`STAGE=modal`, `spatial`, `temporal`, `linlimit`, `threshold`, `amplitude`, `symtest`, `trajectory`, `minseed`, `post`). The header of the script describes each stage. |
| `reproduce/p3_production.sh` | Launches all production computations (124×100 cells, $\Delta t=0.02$) as a pool of independent jobs and then builds the tables. |
| `reproduce/linear_eigen.py` | Marginal linear stability ($\sigma=0$) of the discrete operator: modal threshold $T_c^h$ of each mesh and critical eigenfunction. |
| `reproduce/postprocess.py` | Tables and fits from the results tree (convergence tables, linear limit, growth-rate fits and $T_c^{\rm NM}$, amplitude dependence, correlations). |
| `reproduce/minimal_seed.py` | Bracketing of the minimal seed $E_0^c(T)$ by optimal perturbations at increasing $E_0$, forward integration and bisection (Pringle & Kerswell approach). Resumable. |
| `reproduce/forward_trajectory.py` | Forward evolution of a saved optimum (kinetic energy, $U_{\max}$, charge energy). Option `--negate` for the sign test. |
| `reproduce/edge_state.py` | Steady edge state by Newton's method from the plateau of a trajectory near the critical amplitude, with its leading eigenvalues and natural continuation in $T$. |
| `reproduce/edge_branch.py` | Pseudo-arclength continuation of the steady branches (edge states → fold $T_{\rm NL}$ → convective states) in the reflection-symmetric subspace, with leading eigenvalues. |
| `reproduce/export_state.py` | Converts saved states into plain arrays with dof coordinates (readable without Firedrake). |
| `reproduce/convective_branch.py` | Follows the convective branch downwards in $T$ by time integration and saves convective states. |
| `reproduce/modal_projection.py` | Temporal eigenmodes of the linearized discrete operator (shift-and-invert Arnoldi) and projection of trajectories on them. |
| `reproduce/transit_firedrake.py` | Spectrum of the same discrete operator, $n=0$ transit-time modes compared with the exact dispersion relation (finite-element column of Table VII). |

### 2.2 How to run

Activate the Firedrake environment and go to `firedrake/`.

```bash
# 1. gradient check (minutes)
python validate_taylor_perturbation.py --periodic --L 1.228 --C 10 --M 10 --T 159.73

# 2. one optimization (example: linear optimum, E0 = 1e-8, tau = 1)
python ehd_optimize.py --C 10 --M 10 --periodic --L 1.228 --T 159.73 \
    --Nx 124 --Ny 100 --dt 0.02 --steps 50 --E0-values 1e-8 \
    --optimizer lbfgs --max-iterations 40 --projected-gradient-tol 1e-4 \
    --output-dir results/example

# 3. all production computations of Secs. IV and V
NJOBS=14 nohup ./reproduce/p3_production.sh > production.log 2>&1 &
```

`p3_production.sh` first computes the modal threshold $T_c^h$ of the mesh
with `linear_eigen.py` and sets every value of $T$ at the same distance
$\Delta T=T_c^h-T$ from threshold as in the paper. Results are written to
`results_new/fast_124x100_dt0.02/`. Each case has its own folder and a `DONE`
marker, so the script can be restarted.

Steps that are run individually (examples, paths relative to the results tree):

```bash
# minimal seed at one T (Sec. V D)
python reproduce/minimal_seed.py --T 159.73 --Nx 124 --Ny 100 --dt 0.02 --t-end 40
python reproduce/minimal_seed.py --summarize <results>/minimal_seed

# edge state from the two optima that bracket the critical amplitude (Sec. V D)
python reproduce/edge_state.py <above>/optimal_E0_*.npz --below <below>/optimal_E0_*.npz \
    --t-max 12 --out results_new/edge_state --continue-to 105 --dT 2.5

# continuation of the steady branches (Fig. 11)
python reproduce/edge_branch.py OPT.npz --start results_new/edge_state/edge_T154.73.npz \
    --ds 0.3 --T-stop 163 --max-points 80 --out results_new/edge_branch
python reproduce/export_state.py OPT.npz results_new/edge_state/edge_T*.npz

# convective state (Fig. 1 inset)
python reproduce/convective_branch.py --from-optimum OPT.npz \
    --T-start 112.23 --T-min 112.23 --t-int 60 --out results_new/convective

# modal decomposition of trajectories (Figs. 12 and 13)
python reproduce/modal_projection.py run OPT1.npz [OPT2.npz ...] --t-end 40 \
    --nev 40 --save-every 0.1 --out <results>/modal_projection

# n = 0 transit-time modes of the finite-element operator (Table VII)
python reproduce/transit_firedrake.py complete <results>/amplitude/tau1.0/optimal_E0_1e-08.npz --out transit
```

`OPT.npz` is any `optimal_E0_*.npz` written by the optimizer. It stores the
control and all discretization metadata, so every script reconstructs exactly
the model used in the optimization. All scripts print their full list of
options with `--help`.

### 2.3 Correspondence with the paper

| paper | script(s) |
|---|---|
| Table I (modal thresholds), Fig. 3 (critical eigenfunction) | `linear_eigen.py` (stage `modal`) |
| Sec. III C, gradient validation | `validate_taylor_perturbation.py` |
| Tables II–III (spatial and temporal convergence) | `p1_periodic_sections.sh` (`spatial`, `temporal`), `postprocess.py` |
| Table IV, Fig. 4 (linear limit) | stage `linlimit`, `postprocess.py` |
| Table V, Fig. 5 (non-modal threshold $T_c^{\rm NM}$) | stage `threshold`, `postprocess.py` |
| Figs. 6–7 (amplitude dependence and structure of the optimum) | stage `amplitude`, `postprocess.py` |
| Mirror-symmetry test of the optimum (Sec. V) | stage `symtest` |
| Forward runs of $\pm q_0'$ (Secs. V C and V E) | stage `trajectory`, `forward_trajectory.py --negate` |
| Table VI, Figs. 8–9 (minimal seed, trajectories) | `minimal_seed.py`, `forward_trajectory.py` |
| Figs. 10–11 (edge states, bifurcation diagram) | `edge_state.py`, `edge_branch.py`, `export_state.py` |
| Fig. 1(a) inset (convective state) | `convective_branch.py`, `export_state.py` |
| Figs. 12–13 (modal decomposition) | `modal_projection.py` |
| Table VII, finite-element column | `transit_firedrake.py complete` |

---

## 3. `spectral/` — oscillatory transit-time modes

### 3.1 Files

| file | purpose |
|---|---|
| `ehd_spectral.py` | Core module. Chebyshev collocation in $y$ of the linearized problem for one horizontal Fourier mode $e^{ikx}$, unknowns (vertical velocity, charge, potential), generalized eigenproblem for $\sigma$. Also the marginal problem ($k_c$, $T_c$), the inertia-free limit, the exact $k=0$ transit-time roots of Appendix C and their eigenfunctions. |
| `paper_numbers.py` | Numbers of Sec. VI and Appendix C: $T_c$, $k_c$, $n=0$ and $n=1$ spectra, roots of the dispersion relation (Table VII). Writes `numbers.json` (about 1 min). |
| `scan_oscillatory.py` | Scan of the least damped oscillatory mode over $0.5\le k\le15$, $T\le2000$ and several $M$ (Sec. VI C, Fig. 16). Writes `scan_N60.npz` and `scan_summary_N60.json` (several minutes). |
| `loci_T.py` | Eigenvalue loci of the $n=1$ modes as $T$ increases at $M=10$, $k=2\pi/L$, with the two collisions (Fig. 15a). Writes `loci_T.npz`, `loci_T.json`. |
| `branches_T_kL.py` | Event-driven continuation in $T$ of the first two transit modes and of the slowest viscous mode, with eigenvector overlap, for a given $M$ (Fig. 15b,c). Argument: $M$. Writes `kL/branches_M<M>.npy`. |
| `branch_identity.py` | Which mode becomes the convective mode as a function of $M$, and the exchange at $M^*\simeq4.8$ (Sec. VI C). Writes `branch_identity_N60.json`. |
| `paper_figures.py` | Fig. 14 (`spacetime`) and Fig. 16 (`scan_map`). |
| `fig_continuation_T.py` | Fig. 15. |

### 3.2 How to run

```bash
cd spectral
mkdir -p kL
python3 paper_numbers.py              # numbers.json (needed by the other scripts)
python3 scan_oscillatory.py 60        # Fig. 16 data
python3 loci_T.py                     # Fig. 15(a) data
python3 branches_T_kL.py 10           # Fig. 15(b) data
python3 branches_T_kL.py 3            # Fig. 15(c) data
python3 branch_identity.py            # M* (Sec. VI C)
python3 paper_figures.py spacetime scan_map
python3 fig_continuation_T.py
```

On one core the whole sequence takes about half an hour, most of it in
`scan_oscillatory.py` and `branch_identity.py`. It was run from a clean copy
of this folder to check the archive.

Validation with $N=60$: $T_c=164.060$, $k_c=5.1126$ (Atten & Moreau 1972:
164.1, 5.113). The $k=0$ eigenvalues agree with the exact roots of the
dispersion relation to a relative $3\times10^{-5}$. With $N=90$ the $n=1$
eigenvalues at $T=159.73$ change by less than $10^{-3}$.

### 3.3 Notes

* `ehd_spectral.Problem.spectrum` has an optional factor `eps` on the Coulomb
  force, and `paper_numbers.py` also writes `loci.npz`, a continuation in this
  factor. Both belong to an earlier version of the analysis and are not used
  in the paper, which follows the modes in $T$ (`loci_T.py`,
  `branches_T_kL.py`).
* Likewise, `paper_figures.py` still contains the functions `loci` and
  `scan` of that earlier version. Only `spacetime` and `scan_map` are used.
* `branches_T_kL.py` is the version at $k=2\pi/L$ of an earlier script at
  $k=k_c$ (its docstring still mentions `branches_T.py` and $k=k_c$). The two
  wavenumbers differ by 0.07%.
* The key `M3_first_pair_at_Tc` of `numbers.json` is the oscillatory
  eigenvalue closest to $-5.8+1.6i$ at $T_c$ for $M=3$, which is not the first
  transit pair. The value quoted in Sec. VI C for that pair, $-6.37\pm7.28i$,
  is obtained by continuation in $T$ in `branch_identity.py`
  (`first_pair_at_end` for $M=3$ in `branch_identity_N60.json`).


==> anc/supplementary_code/firedrake/ehd_optimize.py <==
#!/usr/bin/env python3
"""
ehd_optimize.py

Charge-only nonlinear non-modal optimizer for the monolithic
electroconvection problem (Firedrake + Pyadjoint), written in perturbation
variables with the residual-difference formulation

    R'(z'^{n+1}; z'^n, z'^{n-1}) = R(z_b + z'^{n+1}; ...) - R(z_b; z_b) = 0,

so that z' = 0 is an exact discrete solution (the numerical reference
trajectory is identically zero and no reference run is needed).

Objective
---------
    J(q0') = 1/2 ||u'(tau)||^2_{L2},       subject to ||q0'||^2_{L2} = E0,
    q0' = 0 on the injector (y = 0).

Discretization (defaults; legacy values in brackets)
----------------------------------------------------
  * unknowns (u', p', q', phi'), P2/P1/P1/P2  [phi P1: --phi-degree 1]
  * quadrilateral, reflection-symmetric mesh  [--mesh-type left]
  * optional y-grading towards the injector    [--y-grading 0]
  * BDF2 in time, BE first step               [--time-scheme be]
  * SUPG with steady, reaction-aware tau       [--supg-tau transient]
  * fully implicit Newton, monolithic LU/MUMPS
  * pressure nullspace on forward AND adjoint (transpose_nullspace)

Optimization
------------
  * Riemannian steepest / PR+ CG / L-BFGS on the sphere ||q0'||^2 = E0;
  * gradient = exact L2 Riesz representer on the admissible subspace
        A = {q in R_h : q = 0 on the injector}
    obtained from the mass matrix with homogeneous Dirichlet rows;
  * Armijo test with the exact directional derivative dJ[d];
  * one tape per E0 stage: line-search evaluations are tape replays and the
    gradient at the accepted point needs no extra forward solve;
  * Umax extracted from the replayed solve blocks;
  * restart (.npz), optionally interpolated onto a different mesh;
  * continuation summary reports J at the *saved* control, plus the true
    projected-gradient ratio there.

Periodic geometry (--periodic)
------------------------------
Domain [0,L) x [0,1], periodic in x (PeriodicRectangleMesh): no lateral
walls, so --L is the full period (e.g. L = 2 x 0.614 for one critical
wavelength = two rolls).  Seeds use wavenumbers 2 pi n / L, the periodic
extension of the symmetric-wall seeds.  The x-reflection about x = L/2 (and
x = 0) is still a symmetry, so --parity remains meaningful.  The optimum is
only defined up to a translation in x.

Reproducing the previous (validated) discretization:
    --mesh-type left --phi-degree 1 --time-scheme be --supg-tau transient
    --lateral-neumann
"""

import argparse
import csv
import math
import time
from pathlib import Path

import numpy as np

from firedrake import (
    Constant,
    DirichletBC,
    Function,
    FunctionSpace,
    LinearSolver,
    MixedVectorSpaceBasis,
    NonlinearVariationalProblem,
    NonlinearVariationalSolver,
    PeriodicRectangleMesh,
    RectangleMesh,
    SpatialCoordinate,
    TestFunction,
    TrialFunction,
    VectorFunctionSpace,
    VectorSpaceBasis,
    assemble,
    cos,
    derivative,
    div,
    dot,
    sin,
    dx,
    grad,
    inner,
    pi,
    split,
    sqrt,
)
from firedrake.exceptions import ConvergenceError

from firedrake.adjoint import (
    Control,
    ReducedFunctional,
    continue_annotation,
    get_working_tape,
    pause_annotation,
    stop_annotating,
)
from pyadjoint.tape import annotate_tape


# RectangleMesh boundary ids: 1 left, 2 right, 3 bottom (injector), 4 top.
LEFT, RIGHT, BOTTOM, TOP = 1, 2, 3, 4
# PeriodicRectangleMesh(direction="x") ids: 1 bottom (injector), 2 top.
PERIODIC_BOTTOM, PERIODIC_TOP = 1, 2


def mesh_geometry(mesh):
    """Geometry info attached by build_mesh (defaults: walled box)."""
    geom = getattr(mesh, "ehd_geometry", None)
    if geom is None:
        return {"periodic": False, "L": None, "bottom": BOTTOM, "top": TOP}
    return geom


# -----------------------------------------------------------------------------
# Base state and mesh
# -----------------------------------------------------------------------------


def compute_Es(C):
    C = float(C)

    def residual(Es):
        return (
            Es**2 / (3.0 * C)
            * ((1.0 + 2.0 * C / Es) ** 1.5 - 1.0)
            - 1.0
        )

    lo = 1.0e-12
    hi = 1.0
    while residual(hi) < 0.0:
        hi *= 2.0

    for _ in range(200):
        mid = 0.5 * (lo + hi)
        value = residual(mid)
        if abs(value) < 1.0e-14:
            return mid
        if value > 0.0:
            hi = mid
        else:
            lo = mid

    return 0.5 * (lo + hi)


def build_mesh(Nx, Ny, L, mesh_type="quad", y_grading=0.0, periodic=False):
    """Rectangle [0,L]x[0,1] (or [0,L) x [0,1] periodic in x).

    mesh_type:
        quad          quadrilaterals (reflection symmetric, recommended)
        crossed       triangles with crossed diagonals (reflection symmetric)
        left / right  triangles with one diagonal (NOT reflection symmetric)

    y_grading = beta > 0 clusters points at the injector with
        y = 1 - tanh(beta (1 - eta)) / tanh(beta),   eta uniform in [0,1].
    """
    if periodic:
        if mesh_type == "quad":
            mesh = PeriodicRectangleMesh(
                Nx, Ny, L, 1.0, direction="x", quadrilateral=True
            )
        else:
            mesh = PeriodicRectangleMesh(
                Nx, Ny, L, 1.0, direction="x", diagonal=mesh_type
            )
        geom = {"periodic": True, "L": float(L),
                "bottom": PERIODIC_BOTTOM, "top": PERIODIC_TOP}
    else:
        if mesh_type == "quad":
            mesh = RectangleMesh(Nx, Ny, L, 1.0, quadrilateral=True)
        else:
            mesh = RectangleMesh(Nx, Ny, L, 1.0, diagonal=mesh_type)
        geom = {"periodic": False, "L": float(L), "bottom": BOTTOM, "top": TOP}
    mesh.ehd_geometry = geom

    if y_grading > 0.0:
        beta = float(y_grading)
        with stop_annotating():
            coords = mesh.coordinates.dat.data
            eta = coords[:, 1].copy()
            coords[:, 1] = 1.0 - np.tanh(beta * (1.0 - eta)) / np.tanh(beta)

    return mesh


def cell_size(mesh):
    """DG0 field h_K = max vertex distance in K (works for simplices and Q1).

    Computed once from the coordinates; it is a fixed coefficient of the
    residual, so it does not need to be differentiable.
    """
    DG0 = FunctionSpace(mesh, "DG", 0)
    h = Function(DG0, name="h")

    with stop_annotating():
        X = np.asarray(mesh.coordinates.dat.data_ro)
        cnodes = mesh.coordinates.cell_node_map().values
        cdofs = DG0.cell_node_map().values[:, 0]

        verts = X[cnodes]                                  # (ncell, nv, 2)
        diff = verts[:, :, None, :] - verts[:, None, :, :]
        hmax = np.sqrt((diff**2).sum(axis=-1)).max(axis=(1, 2))
        h.dat.data[cdofs] = hmax

    return h


def build_spaces(mesh, phi_degree=2):
    V = VectorFunctionSpace(mesh, "CG", 2)
    Q = FunctionSpace(mesh, "CG", 1)
    R = FunctionSpace(mesh, "CG", 1)
    P = FunctionSpace(mesh, "CG", int(phi_degree))
    W = V * Q * R * P
    return V, Q, R, P, W


def make_base_components(mesh, V, Q, R, P, C, M, Es):
    _, y = SpatialCoordinate(mesh)

    rho_expr = 1.0 / sqrt(1.0 + 2.0 * C * y / Es)
    phi_expr = (
        1.0
        - Es**2 / (3.0 * C)
        * ((1.0 + 2.0 * C * y / Es) ** 1.5 - 1.0)
    )
    p_expr = C * M**2 * Es * y

    u_b = Function(V, name="u_base")
    p_b = Function(Q, name="p_base").interpolate(p_expr)
    rho_b = Function(R, name="rho_base").interpolate(rho_expr)
    phi_b = Function(P, name="phi_base").interpolate(phi_expr)

    return u_b, p_b, rho_b, phi_b


# -----------------------------------------------------------------------------
# Perturbation timestepper (residual difference)
# -----------------------------------------------------------------------------


class PerturbationTimestepper:
    """Residual-difference perturbation timestepper.

    Time derivative of a perturbation field f':
        D_t f' = (a0 f'^{n+1} + a1 f'^n + a2 f'^{n-1}) / dt
    with (a0, a1, a2) = (1, -1, 0) for BE and (3/2, -2, 1/2) for BDF2.
    The base state is steady, so D_t(z_b + z') = D_t z'.

    Charge equation (non-conservative), strong residual
        r_q = D_t q' + v_q . grad(rho) + C rho^2,     v_q = u - grad(phi),
    SUPG term   tau r_q (v_q . grad w),
        steady tau:     tau = [ (2|v_q|/h)^2 + (2 C rho)^2 ]^{-1/2}
        transient tau:  tau = [ (2/dt)^2   + (2|v_q|/h)^2 ]^{-1/2}
    The steady tau is independent of dt, so temporal refinement does not
    change the spatial stabilization.
    """

    def __init__(
        self,
        mesh,
        W,
        base_components,
        C_value,
        M_value,
        T_value,
        dt_value,
        h,
        supg_quadrature_degree=4,
        supg_tau="steady",
        time_scheme="bdf2",
        snes_linesearch="basic",
    ):
        self.W = W
        self.dt = float(dt_value)
        self.time_scheme = time_scheme

        self.z_new = Function(W, name="perturbation")
        self.z_old = Function(W, name="perturbation_old")
        self.z_oldold = Function(W, name="perturbation_oldold")

        geom = mesh_geometry(mesh)
        bottom, top = geom["bottom"], geom["top"]
        bcs = [
            DirichletBC(W.sub(0), Constant((0.0, 0.0)), (bottom, top)),
            DirichletBC(W.sub(3), Constant(0.0), (bottom, top)),
            DirichletBC(W.sub(2), Constant(0.0), bottom),
        ]
        if not geom["periodic"]:
            # Symmetry walls: u_x = 0 (u_y free-slip is natural).
            bcs.append(DirichletBC(W.sub(0).sub(0), Constant(0.0), (LEFT, RIGHT)))

        nullspace = MixedVectorSpaceBasis(
            W,
            [
                W.sub(0),
                VectorSpaceBasis(constant=True, comm=W.comm),
                W.sub(2),
                W.sub(3),
            ],
        )

        # The Jacobian is singular (constant pressure).  The nullspace is
        # removed from the right-hand side and the solution, but MUMPS still
        # factorizes a singular matrix; without null-pivot detection a tiny
        # pivot can be amplified by ~1/eps.  In the forward Newton solve the
        # residual check catches this; in the adjoint (one linear solve, no
        # residual check) it silently corrupts the gradient.  ICNTL(24) = 1
        # makes MUMPS detect and fix null pivots.
        lu = {
            "ksp_type": "preonly",
            "pc_type": "lu",
            "pc_factor_mat_solver_type": "mumps",
            "mat_type": "aij",
            "mat_mumps_icntl_24": 1,
        }
        solver_parameters = {
            "snes_type": "newtonls",
            # 'basic' (full Newton step): the perturbation problem is
            # mildly nonlinear and starts from the previous time level, so
            # a backtracking line search only adds DIVERGED_LINE_SEARCH
            # failures once the residual reaches its round-off floor.
            # Convergence is then also accepted on the relative step size
            # (snes_stol).
            "snes_linesearch_type": snes_linesearch,
            "snes_stol": 1.0e-8,
            "snes_rtol": 1.0e-10,
            "snes_atol": 1.0e-12,
            "snes_max_it": 25,
            **lu,
        }

        # Adjoint solve: linear, same factorization type, same nullspaces.
        # adj_kwargs is passed to solver.solve() so pyadjoint stores it on the
        # tape block for the reverse solve.
        self.adj_kwargs = {
            "solver_parameters": {"snes_type": "ksponly", **lu},
            "nullspace": nullspace,
            "transpose_nullspace": nullspace,
        }

        def make_solver(coeffs):
            F = self._residual(
                mesh,
                base_components,
                C_value,
                M_value,
                T_value,
                h,
                coeffs,
                supg_quadrature_degree,
                supg_tau,
            )
            problem = NonlinearVariationalProblem(
                F,
                self.z_new,
                bcs=bcs,
                J=derivative(F, self.z_new),
            )
            return NonlinearVariationalSolver(
                problem,
                solver_parameters=solver_parameters,
                nullspace=nullspace,
                transpose_nullspace=nullspace,
            )

        self.solver_be = make_solver((1.0, -1.0, 0.0))
        self.solver_bdf2 = (
            make_solver((1.5, -2.0, 0.5))
            if time_scheme == "bdf2"
            else None
        )

    def _residual(
        self,
        mesh,
        base_components,
        C_value,
        M_value,
        T_value,
        h,
        coeffs,
        supg_quadrature_degree,
        supg_tau,
    ):
        C = Constant(C_value)
        nu = Constant(M_value**2 / T_value)
        kappa_E = Constant(C_value * M_value**2)
        dt_c = Constant(self.dt)
        a0, a1, a2 = (Constant(c) for c in coeffs)

        u_b, p_b, rho_b, phi_b = base_components

        up, pp, qp, phip = split(self.z_new)
        up1, _, qp1, _ = split(self.z_old)
        up2, _, qp2, _ = split(self.z_oldold)
        v, s, wq, psi = split(TestFunction(self.W))

        dudt = (a0 * up + a1 * up1 + a2 * up2) / dt_c
        dqdt = (a0 * qp + a1 * qp1 + a2 * qp2) / dt_c

        dx_supg = dx(
            metadata={"quadrature_degree": int(supg_quadrature_degree)}
        )

        def tau(vq, rho):
            vnorm = sqrt(dot(vq, vq) + Constant(1.0e-20))
            if supg_tau == "steady":
                return (
                    (Constant(2.0) * vnorm / h) ** 2
                    + (Constant(2.0) * C * rho) ** 2
                    + Constant(1.0e-20)
                ) ** Constant(-0.5)
            return (
                (Constant(2.0) / dt_c) ** 2
                + (Constant(2.0) * vnorm / h) ** 2
            ) ** Constant(-0.5)

        def steady_residual(u, p, rho, phi):
            """Total residual without the time derivative."""
            vq = u - grad(phi)
            F_mom = (
                inner(dot(grad(u), u), v) * dx
                + nu * inner(grad(u), grad(v)) * dx
                - p * div(v) * dx
                + kappa_E * rho * inner(grad(phi), v) * dx
            )
            F_inc = div(u) * s * dx
            F_phi = (
                inner(grad(phi), grad(psi)) * dx
                - C * rho * psi * dx
            )
            strong = dot(vq, grad(rho)) + C * rho * rho
            return F_mom + F_inc + F_phi, strong, vq

        # Total fields.
        u = u_b + up
        p = p_b + pp
        rho = rho_b + qp
        phi = phi_b + phip

        F_tot, strong_tot, vq_tot = steady_residual(u, p, rho, phi)
        strong_tot = strong_tot + dqdt

        F_tot += inner(dudt, v) * dx
        F_tot += strong_tot * wq * dx
        F_tot += tau(vq_tot, rho) * strong_tot * dot(vq_tot, grad(wq)) * dx_supg

        # Discrete base residual (independent of z'); z'=0 is then exact.
        F_b, strong_b, vq_b = steady_residual(u_b, p_b, rho_b, phi_b)
        F_b += strong_b * wq * dx
        F_b += tau(vq_b, rho_b) * strong_b * dot(vq_b, grad(wq)) * dx_supg

        return F_tot - F_b

    def solver_for_step(self, step):
        if self.time_scheme == "bdf2" and step > 0:
            return self.solver_bdf2
        return self.solver_be

    def run(self, m, steps, report=None):
        """Annotated forward run from q'(0) = m, all other z'(0) = 0.

        Returns the AdjFloat J = 1/2 ||u'(tau)||^2.
        """
        self.z_old.assign(0.0)
        self.z_oldold.assign(0.0)
        self.z_old.subfunctions[2].assign(m)
        self.z_new.assign(self.z_old)

        # adj_kwargs is consumed by pyadjoint's annotation wrapper only when
        # the tape is recording; an unannotated solve() rejects it.
        solve_kwargs = (
            {"adj_kwargs": self.adj_kwargs} if annotate_tape() else {}
        )

        for step in range(steps):
            self.solver_for_step(step).solve(**solve_kwargs)
            self.z_oldold.assign(self.z_old)
            self.z_old.assign(self.z_new)
            if report is not None:
                report(step, self.z_new)

        u_final = self.z_new.subfunctions[0]
        return assemble(0.5 * inner(u_final, u_final) * dx)


# -----------------------------------------------------------------------------
# Control space: inner products, constraints, Riesz map
# -----------------------------------------------------------------------------


def l2_inner(a, b):
    return float(assemble(a * b * dx))


def l2_norm(a):
    return math.sqrt(max(l2_inner(a, a), 0.0))


def dual_pairing(cofunction, f):
    """<dJ, f> for a Cofunction dJ and a Function f in the same space."""
    try:
        return float(cofunction.dat.inner(f.dat))
    except Exception:
        # Serial fallback: plain l2 pairing of coefficient vectors.
        return float(
            np.dot(
                np.asarray(cofunction.dat.data_ro),
                np.asarray(f.dat.data_ro),
            )
        )


def copy_function(f, name=None):
    out = Function(f.function_space(), name=name)
    out.assign(f)
    return out


def scalar_space_dof_coordinates(R):
    mesh = R.mesh()
    x = SpatialCoordinate(mesh)
    fx = Function(R).interpolate(x[0])
    fy = Function(R).interpolate(x[1])
    xs = np.asarray(fx.dat.data_ro, dtype=float).copy()
    ys = np.asarray(fy.dat.data_ro, dtype=float).copy()

    geom = mesh_geometry(mesh)
    if geom["periodic"]:
        # Seam nodes may receive x = L from the neighbouring cell; wrap
        # everything into [0, L).
        L = geom["L"]
        xs = np.mod(xs, L)
        xs[np.abs(xs - L) < 1.0e-10 * L] = 0.0
    return np.column_stack((xs, ys))


def build_structured_control_maps(R, L, lateral_neumann=False, tol=1.0e-10):
    """Injector nodes, x-reflection permutation and (optional, legacy)
    lateral nearest-inner pairs.  Serial, structured mesh.

    Periodic meshes: reflection x -> (L - x) mod L, no lateral pairs.
    """
    geom = mesh_geometry(R.mesh())
    periodic = geom["periodic"]
    if periodic and lateral_neumann:
        raise ValueError("--lateral-neumann is meaningless with --periodic")

    coords = scalar_space_dof_coordinates(R)
    x = coords[:, 0]
    y = coords[:, 1]

    injector = np.asarray(
        DirichletBC(R, 0.0, geom["bottom"]).nodes, dtype=np.int64
    )

    scale = 1.0e12

    def key(xx, yy):
        return (int(round(xx * scale)), int(round(yy * scale)))

    coord_to_dof = {key(xx, yy): i for i, (xx, yy) in enumerate(coords)}

    def reflect(xx):
        if not periodic:
            return L - xx
        xr = np.mod(L - xx, L)
        return 0.0 if abs(xr - L) < tol else xr

    reflection = np.empty(len(coords), dtype=np.int64)
    for i, (xx, yy) in enumerate(coords):
        k = key(reflect(xx), yy)
        if k not in coord_to_dof:
            raise RuntimeError(
                "Could not construct x-reflection map; a structured "
                "RectangleMesh is expected."
            )
        reflection[i] = coord_to_dof[k]

    left_pairs = []
    right_pairs = []
    if lateral_neumann:
        unique_x = np.unique(np.round(x, 13))
        if len(unique_x) < 3:
            raise RuntimeError("Need at least three x grid lines.")
        x_left_inner = float(unique_x[1])
        x_right_inner = float(unique_x[-2])

        for i in np.where(np.abs(x) <= tol)[0]:
            j = coord_to_dof.get(key(x_left_inner, y[i]))
            if j is None:
                raise RuntimeError("Could not build left Neumann map.")
            left_pairs.append((int(i), int(j)))
        for i in np.where(np.abs(x - L) <= tol)[0]:
            j = coord_to_dof.get(key(x_right_inner, y[i]))
            if j is None:
                raise RuntimeError("Could not build right Neumann map.")
            right_pairs.append((int(i), int(j)))

    # Lateral pairs for the diagnostic slope (walled boxes only).
    unique_x = np.unique(np.round(x, 13))
    diag_pairs = {"left": [], "right": []}
    if len(unique_x) >= 3 and not periodic:
        for side, xb, xi in (
            ("left", 0.0, float(unique_x[1])),
            ("right", L, float(unique_x[-2])),
        ):
            for i in np.where(np.abs(x - xb) <= tol)[0]:
                j = coord_to_dof.get(key(xi, y[i]))
                if j is not None:
                    diag_pairs[side].append((int(i), int(j)))

    return {
        "coords": coords,
        "periodic": periodic,
        "injector": injector,
        "reflection": reflection,
        "lateral_neumann": bool(lateral_neumann),
        "left_pairs": left_pairs,
        "right_pairs": right_pairs,
        "diag_pairs": diag_pairs,
    }


def apply_control_admissibility(m, maps):
    """q'=0 on the injector; legacy lateral copy only if requested."""
    values = m.dat.data
    values[maps["injector"]] = 0.0

    if maps["lateral_neumann"]:
        for boundary, inner_dof in maps["left_pairs"]:
            values[boundary] = values[inner_dof]
        for boundary, inner_dof in maps["right_pairs"]:
            values[boundary] = values[inner_dof]
        values[maps["injector"]] = 0.0


def reflected_function(m, maps):
    out = Function(m.function_space(), name="reflected_charge")
    out.dat.data[:] = np.asarray(m.dat.data_ro)[maps["reflection"]]
    return out


def enforce_parity(m, maps, parity):
    """Nodal parity projection (I +/- P)/2.

    On a reflection-symmetric mesh P commutes with the mass matrix, so this is
    the L2-orthogonal projection onto the parity subspace.
    """
    if parity == "none":
        return

    values = np.asarray(m.dat.data_ro).copy()
    reflected = values[maps["reflection"]]

    if parity == "symmetric":
        values = 0.5 * (values + reflected)
    elif parity == "antisymmetric":
        values = 0.5 * (values - reflected)
    else:
        raise ValueError("Unknown parity: {}".format(parity))

    m.dat.data[:] = values
    apply_control_admissibility(m, maps)


def constrain(m, maps, parity):
    apply_control_admissibility(m, maps)
    enforce_parity(m, maps, parity)


def normalize_to_E0(m, E0):
    n = l2_norm(m)
    if n <= 0.0:
        raise RuntimeError("Cannot normalize a zero control.")
    out = copy_function(m)
    out *= math.sqrt(E0) / n
    return out


class AdmissibleRieszMap:
    """L2 Riesz representer on A = {q in R_h : q = 0 on the injector}.

    Given the Cofunction dJ, find g in A with
        (g, dq)_{L2} = dJ[dq]    for all dq in A,
    i.e. M_AA g_A = dJ_A, g = 0 on the injector.  Assembling M with the
    homogeneous Dirichlet BC gives identity rows on the injector; the
    injector entries of the right-hand side are zeroed.
    """

    def __init__(self, R):
        self.R = R
        self.bc = DirichletBC(R, 0.0, mesh_geometry(R.mesh())["bottom"])
        self.nodes = np.asarray(self.bc.nodes, dtype=np.int64)
        with stop_annotating():
            u = TrialFunction(R)
            v = TestFunction(R)
            self.M = assemble(inner(u, v) * dx, bcs=[self.bc])
            self.solver = LinearSolver(
                self.M,
                solver_parameters={
                    "ksp_type": "preonly",
                    "pc_type": "lu",
                    "pc_factor_mat_solver_type": "mumps",
                },
            )

    def __call__(self, dJ):
        with stop_annotating():
            rhs = dJ.copy(deepcopy=True)
            rhs.dat.data[self.nodes] = 0.0
            g = Function(self.R, name="admissible_gradient")
            self.solver.solve(g, rhs)
            g.dat.data[self.nodes] = 0.0
        return g


def tangent_projection(g, m, E0, maps, parity):
    """g_T = g - (g, m)/E0 m, kept in A and in the parity subspace."""
    gt = Function(g.function_space(), name="projected_gradient")
    gt.interpolate(g - Constant(l2_inner(g, m) / E0) * m)
    constrain(gt, maps, parity)
    gt.interpolate(gt - Constant(l2_inner(gt, m) / E0) * m)
    constrain(gt, maps, parity)
    return gt


def project_direction_to_tangent(d, m, E0, maps, parity):
    out = copy_function(d)
    out.interpolate(out - Constant(l2_inner(out, m) / E0) * m)
    constrain(out, maps, parity)
    return out


def make_trial(m, direction, alpha, E0, maps, parity):
    """Retraction R_m(alpha d) = sqrt(E0) (m + alpha d)/||m + alpha d||."""
    trial = Function(m.function_space(), name="trial_control")
    trial.interpolate(m + Constant(alpha) * direction)
    constrain(trial, maps, parity)
    return normalize_to_E0(trial, E0)


# -----------------------------------------------------------------------------
# Diagnostics
# -----------------------------------------------------------------------------


def parity_diagnostics(m, maps):
    with stop_annotating():
        mr = reflected_function(m, maps)
        mm = l2_inner(m, m)
        if mm <= 0.0:
            nan = float("nan")
            return {
                "reflection_corr": nan,
                "symmetric_error": nan,
                "antisymmetric_error": nan,
            }

        corr = l2_inner(m, mr) / mm

        sym_diff = Function(m.function_space()).interpolate(m - mr)
        anti_diff = Function(m.function_space()).interpolate(m + mr)

        denom = math.sqrt(mm)
        return {
            "reflection_corr": corr,
            "symmetric_error": l2_norm(sym_diff) / denom,
            "antisymmetric_error": l2_norm(anti_diff) / denom,
        }


def lateral_slope(m, maps):
    """Max |dq/dx| at the side walls (diagnostic only)."""
    values = np.asarray(m.dat.data_ro)
    coords = maps["coords"]

    def max_slope(pairs):
        result = 0.0
        for boundary, inner_dof in pairs:
            dd = abs(coords[inner_dof, 0] - coords[boundary, 0])
            if dd > 0.0:
                result = max(
                    result,
                    abs(values[inner_dof] - values[boundary]) / dd,
                )
        return result

    return (
        max_slope(maps["diag_pairs"]["left"]),
        max_slope(maps["diag_pairs"]["right"]),
    )


def nodal_umax(u_function):
    values = np.asarray(u_function.dat.data_ro, dtype=float)
    if values.ndim == 1:
        local = float(np.max(np.abs(values)))
    else:
        local = float(np.max(np.sqrt(np.sum(values * values, axis=1))))

    try:
        from mpi4py import MPI
        return float(
            u_function.function_space().mesh().comm.allreduce(
                local, op=MPI.MAX
            )
        )
    except Exception:
        return local


def trajectory_umax_from_tape(dt):
    """Umax over the trajectory currently stored on the tape.

    After Jhat(m) the outputs of every NonlinearVariationalSolveBlock hold
    z'(t_n) of that evaluation, so no extra forward solve is needed.
    """
    Umax = 0.0
    t_Umax = 0.0
    n = 0
    with stop_annotating():
        for blk in get_working_tape().get_blocks():
            if type(blk).__name__ != "NonlinearVariationalSolveBlock":
                continue
            n += 1
            z = blk.get_outputs()[0].saved_output
            um = nodal_umax(z.subfunctions[0])
            if um > Umax:
                Umax = um
                t_Umax = n * dt
    if n == 0:
        return float("nan"), float("nan")
    return Umax, t_Umax


# -----------------------------------------------------------------------------
# Save / restart
# -----------------------------------------------------------------------------


def save_control_npz(path, m, E0, metadata):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)

    payload = {
        "values": np.asarray(m.dat.data_ro, dtype=float).copy(),
        "coords": scalar_space_dof_coordinates(m.function_space()),
        "E0": np.asarray([float(E0)]),
    }
    for key, value in metadata.items():
        if isinstance(value, (int, float, str)):
            payload[key] = np.asarray([value])

    np.savez(path, **payload)


def load_control_npz(path, R, maps, target_E0, parity, interpolate=False):
    data = np.load(path, allow_pickle=False)
    values = np.asarray(data["values"], dtype=float)
    coords_saved = np.asarray(data["coords"], dtype=float)
    coords_now = scalar_space_dof_coordinates(R)

    same = (
        coords_saved.shape == coords_now.shape
        and np.allclose(coords_saved, coords_now, rtol=0.0, atol=1.0e-12)
    )

    m = Function(R, name="restart_control")

    if same:
        m.dat.data[:] = values
    elif interpolate:
        from scipy.interpolate import LinearNDInterpolator, NearestNDInterpolator

        lin = LinearNDInterpolator(coords_saved, values)
        new_values = lin(coords_now)
        bad = ~np.isfinite(new_values)
        if np.any(bad):
            near = NearestNDInterpolator(coords_saved, values)
            new_values[bad] = near(coords_now[bad])
        m.dat.data[:] = new_values
        print(
            "[restart] interpolated control from {} to {} dofs"
            .format(len(values), len(new_values))
        )
    else:
        raise RuntimeError(
            "Restart coordinates do not match the current charge space "
            "(use --restart-interpolate to interpolate)."
        )

    constrain(m, maps, parity)
    return normalize_to_E0(m, target_E0)


def base_wavenumber(mesh, L):
    """pi/L for the walled cell (half wavelength), 2 pi/L when periodic
    (full wavelength), so that the seeds are the same physical modes."""
    return (2.0 if mesh_geometry(mesh)["periodic"] else 1.0) * pi / L


def make_analytical_control(mesh, R, L, E0, maps, parity,
                            seed="antisymmetric"):
    """Analytical seeds, k = base_wavenumber (pi/L walled, 2 pi/L periodic):
        antisymmetric:  y cos(k x)
        symmetric:      y cos(2 k x)
        mixed (walled):   y [cos(k x) + cos(2 k x)]
        mixed (periodic): y [cos(k x) + 0.5 sin(2 k x)]

    Symmetry.  Let R be a reflection (x -> L - x in the cell, x -> -x mod L
    in the periodic box).  The full nonlinear system is R-equivariant, so
    fields EVEN under R stay even for all t.  Odd fields stay odd only in
    the linearized dynamics: q' -> -q' is not a symmetry of the nonlinear
    terms (rho^2 source, rho grad(phi) force, charge advection).

    Periodic box: cos(k x) and cos(2 k x) are both even about x = 0, so a
    cos-only seed stays in that invariant subspace forever, which is exactly
    the walled single cell.  The periodic mixed seed adds sin(2 k x), which
    has no reflection axis in common with cos(k x), so the optimizer can
    leave every reflection-invariant subspace.
    """
    x, y = SpatialCoordinate(mesh)
    k = base_wavenumber(mesh, L)
    if seed == "antisymmetric":
        expr = y * cos(k * x)
    elif seed == "symmetric":
        expr = y * cos(2.0 * k * x)
    elif seed == "mixed":
        if mesh_geometry(mesh)["periodic"]:
            expr = y * (cos(k * x) + 0.5 * sin(2.0 * k * x))
        else:
            expr = y * (cos(k * x) + cos(2.0 * k * x))
    else:
        raise ValueError("Unknown seed: {}".format(seed))

    with stop_annotating():
        m = Function(R, name="analytical_seed").interpolate(expr)
        constrain(m, maps, parity)
        if l2_norm(m) <= 1.0e-14:
            raise RuntimeError(
                "Seed '{}' vanishes under --parity {}; choose a compatible "
                "seed.".format(seed, parity)
            )
        m = normalize_to_E0(m, E0)
    return m


# -----------------------------------------------------------------------------
# Search directions
# -----------------------------------------------------------------------------


def cg_direction(
    gt,
    m,
    E0,
    maps,
    parity,
    previous_gt,
    previous_direction,
    iteration,
    restart_interval,
):
    """Polak-Ribiere+ nonlinear CG on the sphere tangent space."""
    if (
        previous_gt is None
        or previous_direction is None
        or iteration == 0
        or (restart_interval > 0 and iteration % restart_interval == 0)
    ):
        return copy_function(gt), 0.0, True

    dprev = project_direction_to_tangent(previous_direction, m, E0, maps, parity)
    gprev = project_direction_to_tangent(previous_gt, m, E0, maps, parity)

    delta = Function(gt.function_space()).interpolate(gt - gprev)

    denom = max(l2_inner(gprev, gprev), 1.0e-30)
    beta = max(0.0, l2_inner(gt, delta) / denom)

    d = Function(gt.function_space(), name="cg_direction")
    d.interpolate(gt + Constant(beta) * dprev)
    d = project_direction_to_tangent(d, m, E0, maps, parity)

    if l2_inner(gt, d) <= 1.0e-12 * max(l2_norm(gt) * l2_norm(d), 1.0e-30):
        return copy_function(gt), 0.0, True

    return d, beta, False


def lbfgs_two_loop(grad_f, s_hist, y_hist, rho_hist):
    q = copy_function(grad_f)
    alphas = []

    for s, y, rho in reversed(list(zip(s_hist, y_hist, rho_hist))):
        alpha = rho * l2_inner(s, q)
        q.interpolate(q - Constant(alpha) * y)
        alphas.append(alpha)

    if s_hist:
        sy = l2_inner(s_hist[-1], y_hist[-1])
        yy = l2_inner(y_hist[-1], y_hist[-1])
        gamma = max(sy / max(yy, 1.0e-30), 1.0e-12)
    else:
        gamma = 1.0

    r = copy_function(q)
    r *= gamma

    for (s, y, rho), alpha in zip(zip(s_hist, y_hist, rho_hist), reversed(alphas)):
        beta = rho * l2_inner(y, r)
        r.interpolate(r + Constant(alpha - beta) * s)

    return r


def lbfgs_direction(gt, m, E0, maps, parity, s_hist, y_hist, rho_hist):
    """L-BFGS ascent direction (minimization of f = -J)."""
    if not s_hist:
        return copy_function(gt), True

    grad_f = copy_function(gt)
    grad_f *= -1.0

    d = lbfgs_two_loop(grad_f, s_hist, y_hist, rho_hist)
    d *= -1.0
    d = project_direction_to_tangent(d, m, E0, maps, parity)

    if l2_inner(gt, d) <= 1.0e-12 * max(l2_norm(gt) * l2_norm(d), 1.0e-30):
        return copy_function(gt), True

    return d, False


def update_lbfgs_memory(
    m_old,
    m_new,
    gt_old,
    gt_new,
    E0,
    maps,
    parity,
    s_hist,
    y_hist,
    rho_hist,
    memory,
):
    # f = -J  =>  y = grad f_new - grad f_old = gt_old - gt_new.
    s = Function(m_old.function_space()).interpolate(m_new - m_old)
    s = project_direction_to_tangent(s, m_new, E0, maps, parity)

    y = Function(gt_old.function_space()).interpolate(gt_old - gt_new)
    y = project_direction_to_tangent(y, m_new, E0, maps, parity)

    sy = l2_inner(s, y)
    if sy <= 1.0e-10 * max(l2_norm(s) * l2_norm(y), 1.0e-30):
        return False

    s_hist.append(s)
    y_hist.append(y)
    rho_hist.append(1.0 / sy)

    while len(s_hist) > memory:
        s_hist.pop(0)
        y_hist.pop(0)
        rho_hist.pop(0)

    return True


# -----------------------------------------------------------------------------
# One E0 optimization
# -----------------------------------------------------------------------------


def _row(k, J_value, E0, ratio, Umax, t_Umax, alpha, backtracks, rel_dJ,
         parity_diag, slopes, eval_time, adjoint_time, search, restarted,
         beta, lbfgs_pairs):
    return {
        "iteration": k,
        "J": J_value,
        "Gq": J_value / E0,
        "gradient_ratio": ratio,
        "Umax": Umax,
        "t_Umax": t_Umax,
        "alpha": alpha,
        "backtracks": backtracks,
        "relative_dJ": rel_dJ,
        "reflection_corr": parity_diag["reflection_corr"],
        "symmetric_error": parity_diag["symmetric_error"],
        "antisymmetric_error": parity_diag["antisymmetric_error"],
        "slope_left": slopes[0],
        "slope_right": slopes[1],
        "eval_time": eval_time,
        "adjoint_time": adjoint_time,
        "search": search,
        "restart": int(bool(restarted)),
        "beta": beta,
        "lbfgs_pairs": lbfgs_pairs,
    }


def optimize_one_E0(
    *,
    E0,
    initial_control,
    R,
    stepper,
    riesz,
    dt,
    steps,
    max_iterations,
    optimizer,
    maps,
    parity,
    initial_step_scale,
    backtrack_factor,
    armijo_c,
    max_backtracks,
    projected_gradient_tol,
    line_search_stationarity_tol,
    objective_tol,
    cg_restart_interval,
    lbfgs_memory,
    final_gradient_check,
    output_dir,
    stage_label,
    max_step_displacement=1.0,
):
    with stop_annotating():
        m = copy_function(initial_control, name="charge_control_value")
        constrain(m, maps, parity)
        m = normalize_to_E0(m, E0)

    stage_dir = Path(output_dir)
    stage_dir.mkdir(parents=True, exist_ok=True)
    history_csv = stage_dir / "history_E0_{}.csv".format(stage_label)

    # ------------------------------------------------------------------
    # Tape management.  The tape is recorded once and reused for the
    # line-search replays and the gradient at the accepted point.  It is
    # re-recorded from scratch (fresh annotated forward solve from z' = 0)
    # whenever it may not describe the current control cleanly:
    #   * after a line search that did not accept a step, and
    #   * after any line search in which a replay raised (a replay that
    #     fails part-way leaves stale/diverged states on the tape, which a
    #     later replay may start from).
    # ------------------------------------------------------------------
    report_stride = max(1, steps // 10)

    def report(step, z):
        if step == 0 or step == steps - 1 or (step + 1) % report_stride == 0:
            print("    [forward] step {:4d}/{:4d}  t={:.4f}"
                  .format(step + 1, steps, (step + 1) * dt))

    def record(control_value, verbose):
        print("[E0={:.3e}] Recording annotated forward trajectory ({} steps)..."
              .format(E0, steps))
        get_working_tape().clear_tape()
        continue_annotation()
        try:
            m_ann = Function(R, name="charge_control")
            m_ann.assign(control_value)
            control = Control(m_ann)
            t_start = time.perf_counter()
            J_ann = stepper.run(m_ann, steps,
                                report=report if verbose else None)
        finally:
            pause_annotation()
        rf = ReducedFunctional(J_ann, control)
        elapsed = time.perf_counter() - t_start
        um, tum = trajectory_umax_from_tape(dt)
        return rf, float(J_ann), elapsed, um, tum

    Jhat, J_value, eval_time, Umax, t_Umax = record(m, verbose=True)
    tape_at_current = True

    print("[E0={:.3e}] recorded: J={:.10e} Gq={:.10e} Umax={:.6e}@t={:.4g} "
          "({:.2f}s)".format(E0, J_value, J_value / E0, Umax, t_Umax, eval_time))

    rows = []
    prev_gt = None
    prev_direction = None
    previous_accepted_alpha = None
    previous_backtracks = None
    objective_stagnation_count = 0
    objective_stagnation_required = 2

    s_hist, y_hist, rho_hist = [], [], []
    previous_control_for_pair = None
    previous_gradient_for_pair = None

    last_ratio = float("nan")
    converged = False
    total_start = time.perf_counter()

    for k in range(max_iterations):
        print()
        print("=" * 78)
        print("[E0={:.3e}] OPTIMIZATION ITERATION {}/{}"
              .format(E0, k + 1, max_iterations))
        print("=" * 78)

        # Make sure the tape holds a clean trajectory of the current control.
        if not tape_at_current:
            Jhat, J_new, eval_time, Umax, t_Umax = record(m, verbose=False)
            if abs(J_new - J_value) > 1.0e-10 * abs(J_value):
                print("[E0={:.3e}] note: re-recorded J={:.12e} differs from "
                      "the replayed J={:.12e}".format(E0, J_new, J_value))
            J_value = J_new
            tape_at_current = True

        t_adj = time.perf_counter()
        dJ = Jhat.derivative()
        adjoint_time = time.perf_counter() - t_adj
        print("[E0={:.3e} iter={:03d}] adjoint finished in {:.2f} s."
              .format(E0, k, adjoint_time))

        with stop_annotating():
            g = riesz(dJ)
            enforce_parity(g, maps, parity)
            gt = tangent_projection(g, m, E0, maps, parity)

            if (
                optimizer == "lbfgs"
                and previous_control_for_pair is not None
            ):
                update_lbfgs_memory(
                    previous_control_for_pair,
                    m,
                    previous_gradient_for_pair,
                    gt,
                    E0,
                    maps,
                    parity,
                    s_hist,
                    y_hist,
                    rho_hist,
                    lbfgs_memory,
                )

            gnorm = l2_norm(g)
            gtnorm = l2_norm(gt)
            ratio = gtnorm / max(gnorm, 1.0e-30)
            last_ratio = ratio

            parity_diag = parity_diagnostics(m, maps)
            slopes = lateral_slope(m, maps)

            beta = 0.0
            restarted = False
            if optimizer == "steepest":
                direction = copy_function(gt)
            elif optimizer == "cg":
                direction, beta, restarted = cg_direction(
                    gt, m, E0, maps, parity,
                    prev_gt, prev_direction, k, cg_restart_interval,
                )
            elif optimizer == "lbfgs":
                direction, restarted = lbfgs_direction(
                    gt, m, E0, maps, parity, s_hist, y_hist, rho_hist,
                )
                if restarted:
                    s_hist.clear()
                    y_hist.clear()
                    rho_hist.clear()
            else:
                raise ValueError("Unknown optimizer: {}".format(optimizer))

            dir_norm = l2_norm(direction)
            # Exact first-order change along the retraction curve.
            dir_deriv = dual_pairing(dJ, direction)

            # Initial step: ||alpha d|| = s sqrt(E0) ||g_T||/||g||.
            target_displacement = (
                initial_step_scale * math.sqrt(E0) * gtnorm / max(gnorm, 1.0e-30)
            )
            alpha_scale = target_displacement / max(dir_norm, 1.0e-30)

            # Initial trial step:
            #  * L-BFGS with curvature pairs: the direction already carries
            #    the quasi-Newton scaling, so try the unit step alpha = 1;
            #  * otherwise: gradient scaling on the first iteration, then the
            #    previous accepted alpha, doubled if it needed no backtracking
            #    (so the step can grow, instead of being frozen).
            # In all cases ||alpha0 d|| <= max_step_displacement sqrt(E0).
            if optimizer == "lbfgs" and s_hist and not restarted:
                alpha0 = 1.0
                alpha_source = "unit quasi-Newton step"
            elif previous_accepted_alpha is None:
                alpha0 = alpha_scale
                alpha_source = "gradient scaling"
            else:
                grow = 2.0 if previous_backtracks == 0 else 1.0
                alpha0 = grow * previous_accepted_alpha
                alpha_source = "previous accepted alpha x{:g}".format(grow)

            alpha_cap = (
                max_step_displacement * math.sqrt(E0) / max(dir_norm, 1.0e-30)
            )
            if alpha0 > alpha_cap:
                alpha0 = alpha_cap
                alpha_source += " (capped)"

        search_info = optimizer
        print(
            "[E0={:.1e} iter={:03d}] J={:.10e} Gq={:.10e} ||gT||/||g||={:.3e} "
            "dJ[d]={:.3e} Umax={:.6e}@t={:.4g} search={} restart={}"
            .format(E0, k, J_value, J_value / E0, ratio, dir_deriv,
                    Umax, t_Umax, search_info, restarted)
        )

        if ratio <= projected_gradient_tol:
            print("[E0={:.1e}] converged by projected-gradient ratio "
                  "{:.3e} <= {:.3e}".format(E0, ratio, projected_gradient_tol))
            rows.append(_row(k, J_value, E0, ratio, Umax, t_Umax, 0.0, 0, 0.0,
                             parity_diag, slopes, eval_time, adjoint_time,
                             search_info, restarted, beta, len(s_hist)))
            converged = True
            break

        if dir_deriv <= 0.0:
            print("[E0={:.1e} iter={:03d}] WARNING: dJ[d]={:.3e} is not an "
                  "ascent direction; falling back to steepest."
                  .format(E0, k, dir_deriv))
            with stop_annotating():
                direction = copy_function(gt)
                dir_deriv = dual_pairing(dJ, direction)
            s_hist.clear()
            y_hist.clear()
            rho_hist.clear()
            restarted = True

        print("[E0={:.3e} iter={:03d}] line search: alpha0={:.6e} ({})"
              .format(E0, k, alpha0, alpha_source))

        accepted = False
        alpha = alpha0
        accepted_trial = None
        accepted_J = None
        accepted_bt = None
        accepted_time = None
        replay_failed = False

        for bt in range(max_backtracks + 1):
            with stop_annotating():
                trial = make_trial(m, direction, alpha, E0, maps, parity)

            t0 = time.perf_counter()
            try:
                J_trial = float(Jhat(trial))
            except (ConvergenceError, RuntimeError) as exc:
                msg = str(exc).strip().splitlines()
                print("    [line search] alpha={:.4e}: nonlinear solve failed "
                      "({}: {}); backtracking.".format(
                          alpha, type(exc).__name__, msg[0] if msg else ""))
                J_trial = -float("inf")
                replay_failed = True
            trial_time = time.perf_counter() - t0

            rhs = J_value + armijo_c * alpha * dir_deriv
            print("    [line search] trial {:2d}: alpha={:.6e} J={:.10e} "
                  "Armijo={:.10e}".format(bt + 1, alpha, J_trial, rhs))

            if J_trial >= rhs:
                accepted = True
                accepted_trial = trial
                accepted_J = J_trial
                accepted_bt = bt
                accepted_time = trial_time
                break

            alpha *= backtrack_factor

        if not accepted:
            # The tape now holds a rejected or failed trial.
            tape_at_current = False

            if ratio <= line_search_stationarity_tol:
                print("[E0={:.1e}] numerical stationarity: no resolvable "
                      "ascent, ratio={:.3e}.".format(E0, ratio))
                rows.append(_row(k, J_value, E0, ratio, Umax, t_Umax, 0.0,
                                 max_backtracks, 0.0, parity_diag, slopes,
                                 eval_time, adjoint_time, search_info,
                                 restarted, beta, len(s_hist)))
                converged = True
                break

            if optimizer != "steepest":
                print("[E0={:.1e} iter={}] {} line search failed; resetting "
                      "memory.".format(E0, k, optimizer))
                prev_gt = None
                prev_direction = None
                previous_control_for_pair = None
                previous_gradient_for_pair = None
                s_hist.clear()
                y_hist.clear()
                rho_hist.clear()
                rows.append(_row(k, J_value, E0, ratio, Umax, t_Umax, 0.0,
                                 max_backtracks, 0.0, parity_diag, slopes,
                                 eval_time, adjoint_time,
                                 search_info + "_failed", True, beta, 0))
                continue

            raise RuntimeError(
                "Line search failed at E0={} iteration {} with gradient "
                "ratio {:.3e}.".format(E0, k, ratio)
            )

        # Accepted: the tape holds the accepted trajectory.
        previous_accepted_alpha = alpha
        previous_backtracks = accepted_bt
        rel_dJ = (accepted_J - J_value) / max(abs(J_value), 1.0e-30)

        rows.append(_row(k, J_value, E0, ratio, Umax, t_Umax, alpha,
                         accepted_bt, rel_dJ, parity_diag, slopes, eval_time,
                         adjoint_time, search_info, restarted, beta,
                         len(s_hist)))

        print("[E0={:.1e} iter={:03d}] accepted alpha={:.4e} bt={} "
              "Jnew={:.10e} rel_dJ={:.3e}"
              .format(E0, k, alpha, accepted_bt, accepted_J, rel_dJ))

        with stop_annotating():
            previous_control_for_pair = copy_function(m)
            previous_gradient_for_pair = copy_function(gt)
            prev_gt = copy_function(gt)
            prev_direction = copy_function(direction)
            m = copy_function(accepted_trial, name="charge_control_value")

        J_value = accepted_J
        eval_time = accepted_time
        Umax, t_Umax = trajectory_umax_from_tape(dt)
        # A failed replay earlier in this line search may have left stale
        # states on the tape; re-record before the next gradient.
        tape_at_current = not replay_failed

        if rel_dJ < objective_tol and ratio < 10.0 * projected_gradient_tol:
            objective_stagnation_count += 1
            print("[E0={:.3e}] small objective change: rel_dJ={:.3e}, "
                  "count={}/{}".format(E0, rel_dJ, objective_stagnation_count,
                                       objective_stagnation_required))
        else:
            objective_stagnation_count = 0

        if objective_stagnation_count >= objective_stagnation_required:
            print("[E0={:.3e}] CONVERGED by objective stagnation.".format(E0))
            converged = True
            break

    # ------------------------------------------------------------------
    # Quantities at the control that is actually returned/saved.
    # ------------------------------------------------------------------
    # J_value, Umax and t_Umax always refer to the current control m
    # (they are only updated on acceptance).  last_ratio refers to m whenever
    # the last row did not move the control (alpha == 0).
    final_ratio = last_ratio
    final_ratio_is_exact = bool(rows) and rows[-1]["alpha"] == 0.0
    if final_gradient_check and not final_ratio_is_exact:
        print("[E0={:.3e}] final gradient check at the saved control..."
              .format(E0))
        if not tape_at_current:
            Jhat, J_value, _, Umax, t_Umax = record(m, verbose=False)
            tape_at_current = True
        dJ = Jhat.derivative()
        with stop_annotating():
            g = riesz(dJ)
            enforce_parity(g, maps, parity)
            gt = tangent_projection(g, m, E0, maps, parity)
            final_ratio = l2_norm(gt) / max(l2_norm(g), 1.0e-30)
            final_ratio_is_exact = True

    if rows:
        with open(history_csv, "w", newline="") as f:
            writer = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
            writer.writeheader()
            writer.writerows(rows)

    with stop_annotating():
        final_diag = parity_diagnostics(m, maps)
        final_E0 = l2_inner(m, m)
        sl, sr = lateral_slope(m, maps)

    return {
        "control": m,
        "rows": rows,
        "J_final": J_value,
        "Gq_final": J_value / E0,
        "gradient_ratio_final": final_ratio,
        "gradient_ratio_final_exact": int(final_ratio_is_exact),
        "Umax_final": Umax,
        "t_Umax_final": t_Umax,
        "converged": int(converged),
        "iterations": len(rows),
        "final_E0": final_E0,
        "wall": time.perf_counter() - total_start,
        "reflection_corr": final_diag["reflection_corr"],
        "symmetric_error": final_diag["symmetric_error"],
        "antisymmetric_error": final_diag["antisymmetric_error"],
        "slope_left": sl,
        "slope_right": sr,
        "history_csv": str(history_csv),
    }


# -----------------------------------------------------------------------------
# Shared setup (also used by the validation scripts)
# -----------------------------------------------------------------------------


def add_problem_arguments(parser):
    parser.add_argument("--C", type=float, default=10.0)
    parser.add_argument("--M", type=float, default=10.0)
    parser.add_argument("--T", type=float, default=160.0)
    parser.add_argument("--L", type=float, default=1.228,
                        help="Domain length (periodic: full period; "
                             "1.228 = one critical wavelength, two rolls).")

    parser.add_argument("--Nx", type=int, default=124)
    parser.add_argument("--Ny", type=int, default=100)
    parser.add_argument(
        "--mesh-type",
        choices=("quad", "crossed", "left", "right"),
        default="quad",
    )
    parser.add_argument("--y-grading", type=float, default=0.0,
                        help="tanh grading parameter beta (0 = uniform).")
    parser.add_argument("--phi-degree", type=int, choices=(1, 2), default=2)

    parser.add_argument("--dt", type=float, default=0.01)
    parser.add_argument("--steps", type=int, default=20)
    parser.add_argument("--time-scheme", choices=("bdf2", "be"),
                        default="bdf2")

    parser.add_argument("--supg-quadrature-degree", type=int, default=4)
    parser.add_argument("--supg-tau", choices=("steady", "transient"),
                        default="steady")
    parser.add_argument("--snes-linesearch", choices=("basic", "bt"),
                        default="basic",
                        help="Newton line search ('bt' = previous default).")

    parser.add_argument(
        "--parity",
        choices=("none", "symmetric", "antisymmetric"),
        default="none",
        help="Optional parity constraint about x=L/2. 'symmetric' is an "
             "invariant subspace of the full dynamics; 'antisymmetric' only "
             "of the linearized dynamics (use it in the linear regime only).",
    )
    parser.add_argument(
        "--periodic",
        action=argparse.BooleanOptionalAction,
        default=True,
        help="Periodic in x (default); --L is the full period. "
             "--no-periodic gives symmetry walls.",
    )
    parser.add_argument(
        "--lateral-neumann",
        action="store_true",
        help="Legacy: impose discrete dq/dn=0 on x=0,L by nodal copying.",
    )


def setup_problem(args):
    """Mesh, spaces, base state, timestepper, control maps, Riesz map."""
    if args.supg_quadrature_degree < 1:
        raise ValueError("--supg-quadrature-degree must be >= 1")

    if args.parity != "none" and args.mesh_type in ("left", "right"):
        print("WARNING: --parity on a '{}' mesh: the triangulation is not "
              "reflection symmetric, so the discrete dynamics are not "
              "parity-equivariant.".format(args.mesh_type))

    pause_annotation()

    Es = compute_Es(args.C)
    periodic = bool(getattr(args, "periodic", True))
    if periodic and args.lateral_neumann:
        raise ValueError("--lateral-neumann cannot be combined with --periodic")
    mesh = build_mesh(args.Nx, args.Ny, args.L, args.mesh_type, args.y_grading,
                      periodic=periodic)
    V, Q, R, P, W = build_spaces(mesh, args.phi_degree)
    h = cell_size(mesh)

    base_components = make_base_components(
        mesh, V, Q, R, P, args.C, args.M, Es
    )

    stepper = PerturbationTimestepper(
        mesh,
        W,
        base_components,
        args.C,
        args.M,
        args.T,
        args.dt,
        h,
        supg_quadrature_degree=args.supg_quadrature_degree,
        supg_tau=args.supg_tau,
        time_scheme=args.time_scheme,
        snes_linesearch=getattr(args, "snes_linesearch", "basic"),
    )

    maps = build_structured_control_maps(R, args.L, args.lateral_neumann)
    riesz = AdmissibleRieszMap(R)

    return {
        "Es": Es,
        "mesh": mesh,
        "spaces": (V, Q, R, P, W),
        "R": R,
        "W": W,
        "h": h,
        "base_components": base_components,
        "stepper": stepper,
        "maps": maps,
        "riesz": riesz,
    }


# -----------------------------------------------------------------------------
# Main continuation driver
# -----------------------------------------------------------------------------


def parse_E0_values(text):
    values = []
    for item in text.split(","):
        item = item.strip()
        if not item:
            continue
        value = float(item)
        if value <= 0.0:
            raise ValueError("All E0 values must be positive.")
        values.append(value)
    if not values:
        raise ValueError("No E0 values supplied.")
    return values


def e0_label(E0):
    return "{:.0e}".format(E0).replace("+", "")


def main():
    parser = argparse.ArgumentParser()
    add_problem_arguments(parser)

    parser.add_argument("--E0-values", type=str, default="1e-6",
                        help="Comma-separated continuation sequence.")
    parser.add_argument("--restart", type=str, default=None)
    parser.add_argument("--restart-interpolate", action="store_true",
                        help="Interpolate a restart control saved on a "
                             "different mesh.")
    parser.add_argument("--output-dir", type=str,
                        default="firedrake_opt_results")

    parser.add_argument("--optimizer", choices=("steepest", "cg", "lbfgs"),
                        default="steepest")
    parser.add_argument("--max-iterations", type=int, default=30)
    parser.add_argument("--projected-gradient-tol", type=float, default=1.0e-5)
    parser.add_argument("--line-search-stationarity-tol", type=float,
                        default=5.0e-3)
    parser.add_argument("--objective-tol", type=float, default=1.0e-8)
    parser.add_argument("--initial-step-scale", type=float, default=1.0)
    parser.add_argument("--backtrack-factor", type=float, default=0.5)
    parser.add_argument("--armijo-c", type=float, default=1.0e-4)
    parser.add_argument("--max-backtracks", type=int, default=20)
    parser.add_argument("--cg-restart-interval", type=int, default=10)
    parser.add_argument("--lbfgs-memory", type=int, default=5)
    parser.add_argument("--no-final-gradient-check", action="store_true",
                        help="Skip the extra adjoint at the saved control.")
    parser.add_argument("--max-step-displacement", type=float, default=1.0,
                        help="Cap ||alpha d|| <= value * sqrt(E0) on the "
                             "initial trial step.")
    parser.add_argument("--seed",
                        choices=("antisymmetric", "symmetric", "mixed"),
                        default="antisymmetric",
                        help="Analytical seed when no restart is given.")

    args = parser.parse_args()
    E0_values = parse_E0_values(args.E0_values)

    output_dir = Path(args.output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)

    print("=" * 78)
    print("Firedrake residual-difference perturbation optimizer")
    print("=" * 78)
    print("C={} M={} T={} L={} mesh={}x{} ({}, y-grading={}) dt={} steps={} "
          "tau={}".format(args.C, args.M, args.T, args.L, args.Nx, args.Ny,
                          args.mesh_type, args.y_grading, args.dt, args.steps,
                          args.dt * args.steps))
    print("phi degree={} time={} SUPG tau={} SUPG qdeg={} lateral Neumann={} "
          "periodic={}".format(args.phi_degree, args.time_scheme, args.supg_tau,
                               args.supg_quadrature_degree,
                               args.lateral_neumann, args.periodic))
    print("optimizer={} parity={} E0 continuation={}"
          .format(args.optimizer, args.parity, E0_values))

    print("[setup] building mesh, spaces, base state and timestepper...")
    setup = setup_problem(args)
    V, Q, R, P, W = setup["spaces"]
    print("[setup] Es={:.10e}".format(setup["Es"]))
    print("[setup] DOFs: V={} Q={} R={} P={} mixed={}"
          .format(V.dim(), Q.dim(), R.dim(), P.dim(), W.dim()))

    maps = setup["maps"]
    metadata = {
        "C": args.C, "M": args.M, "T": args.T, "L": args.L,
        "Nx": args.Nx, "Ny": args.Ny, "mesh_type": args.mesh_type,
        "y_grading": args.y_grading, "phi_degree": args.phi_degree,
        "dt": args.dt, "steps": args.steps, "time_scheme": args.time_scheme,
        "supg_tau": args.supg_tau,
        "supg_quadrature_degree": args.supg_quadrature_degree,
        "lateral_neumann": int(args.lateral_neumann),
        "periodic": int(args.periodic),
        "optimizer": args.optimizer, "parity": args.parity,
        "seed": args.seed if args.restart is None else "restart",
        "formulation": "residual_difference_perturbation",
    }

    continuation_rows = []
    current_control = None

    for stage, E0 in enumerate(E0_values):
        label = e0_label(E0)
        print()
        print("#" * 78)
        print("# CONTINUATION STAGE {}/{}: E0={:.3e}"
              .format(stage + 1, len(E0_values), E0))
        print("#" * 78)

        with stop_annotating():
            if stage == 0:
                if args.restart is not None:
                    current_control = load_control_npz(
                        args.restart, R, maps, E0, args.parity,
                        interpolate=args.restart_interpolate,
                    )
                    print("[stage {}] restart {} rescaled to E0={:.3e}"
                          .format(stage, args.restart, E0))
                else:
                    current_control = make_analytical_control(
                        setup["mesh"], R, args.L, E0, maps, args.parity,
                        seed=args.seed,
                    )
                    print("[stage {}] analytical '{}' seed at E0={:.3e}"
                          .format(stage, args.seed, E0))
            else:
                constrain(current_control, maps, args.parity)
                current_control = normalize_to_E0(current_control, E0)
                print("[stage {}] continuation from previous optimum"
                      .format(stage))

        result = optimize_one_E0(
            E0=E0,
            initial_control=current_control,
            R=R,
            stepper=setup["stepper"],
            riesz=setup["riesz"],
            dt=args.dt,
            steps=args.steps,
            max_iterations=args.max_iterations,
            optimizer=args.optimizer,
            maps=maps,
            parity=args.parity,
            initial_step_scale=args.initial_step_scale,
            backtrack_factor=args.backtrack_factor,
            armijo_c=args.armijo_c,
            max_backtracks=args.max_backtracks,
            projected_gradient_tol=args.projected_gradient_tol,
            line_search_stationarity_tol=args.line_search_stationarity_tol,
            objective_tol=args.objective_tol,
            cg_restart_interval=args.cg_restart_interval,
            lbfgs_memory=args.lbfgs_memory,
            final_gradient_check=not args.no_final_gradient_check,
            output_dir=output_dir,
            stage_label=label,
            max_step_displacement=args.max_step_displacement,
        )

        current_control = result["control"]

        save_path = output_dir / "optimal_E0_{}.npz".format(label)
        with stop_annotating():
            save_control_npz(
                save_path,
                current_control,
                E0,
                dict(metadata, J=result["J_final"], Gq=result["Gq_final"]),
            )

        continuation_rows.append({
            "stage": stage,
            "E0": E0,
            "J": result["J_final"],
            "Gq": result["Gq_final"],
            "gradient_ratio": result["gradient_ratio_final"],
            "gradient_ratio_exact": result["gradient_ratio_final_exact"],
            "converged": result["converged"],
            "iterations": result["iterations"],
            "Umax": result["Umax_final"],
            "t_Umax": result["t_Umax_final"],
            "final_E0": result["final_E0"],
            "reflection_corr": result["reflection_corr"],
            "symmetric_error": result["symmetric_error"],
            "antisymmetric_error": result["antisymmetric_error"],
            "slope_left": result["slope_left"],
            "slope_right": result["slope_right"],
            "wall": result["wall"],
            "control_file": str(save_path),
            "history_csv": result["history_csv"],
        })

        print("[stage {} done] E0={:.3e} Gq={:.8e} ratio={:.3e} corr={:.6f} "
              "wall={:.1f}s".format(stage, E0, result["Gq_final"],
                                    result["gradient_ratio_final"],
                                    result["reflection_corr"], result["wall"]))
        print("[stage {}] saved {}".format(stage, save_path))

        # Write after every stage so partial continuations are not lost.
        summary = output_dir / "continuation_summary.csv"
        with open(summary, "w", newline="") as f:
            writer = csv.DictWriter(
                f, fieldnames=list(continuation_rows[0].keys())
            )
            writer.writeheader()
            writer.writerows(continuation_rows)

    print("=" * 78)
    print("Continuation complete. Summary: {}"
          .format(output_dir / "continuation_summary.csv"))
    print("=" * 78)


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/common.sh <==
#!/usr/bin/env bash
# common.sh -- shared settings for the paper reproduction scripts.
# Sourced by every NN_*.sh script; not meant to be run directly.
#
# Environment overrides:
#   DISC=new|legacy   discretization (default: new)
#   RESULTS=<dir>     results root   (default: <root>/results_$DISC)
#   OPT=<path>        ehd_optimize.py (default: found next to reproduce/)
#   FORCE=1           re-run cases that already have a DONE marker

set -euo pipefail

# Unbuffered Python output, so logs written through 'tee' are live.
export PYTHONUNBUFFERED=1
# One thread per process: several cases run side by side, and threaded
# BLAS/OpenMP inside each would oversubscribe the cores.
export OMP_NUM_THREADS="${OMP_NUM_THREADS:-1}"
# PETSc sees the script's command-line arguments (--C, --T, ...) and warns
# about them at exit; they are argparse options, not PETSc options.
export PETSC_OPTIONS="${PETSC_OPTIONS:-} -options_left no"

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
ROOT="${ROOT:-$(cd "$HERE/.." && pwd)}"

if [[ -z "${OPT:-}" ]]; then
    if   [[ -f "$ROOT/ehd_optimize.py" ]];     then OPT="$ROOT/ehd_optimize.py"
    elif [[ -f "$ROOT/src/ehd_optimize.py" ]]; then OPT="$ROOT/src/ehd_optimize.py"
    else echo "ERROR: ehd_optimize.py not found; set OPT=..." >&2; exit 1
    fi
fi
TAYLOR="${TAYLOR:-$(dirname "$OPT")/validate_taylor_perturbation.py}"
[[ -f "$TAYLOR" ]] || TAYLOR="$ROOT/validation/validate_taylor_perturbation.py"
FWD="$HERE/forward_trajectory.py"
POST="$HERE/postprocess.py"

DISC="${DISC:-new}"
case "$DISC" in
    new)    DISC_FLAGS=() ;;
    legacy) DISC_FLAGS=(--mesh-type left --phi-degree 1 --time-scheme be
                        --supg-tau transient --lateral-neumann) ;;
    *) echo "ERROR: DISC must be 'new' or 'legacy'" >&2; exit 1 ;;
esac

RESULTS="${RESULTS:-$ROOT/results_$DISC}"
mkdir -p "$RESULTS"

# Physical parameters and geometry common to the whole paper:
# periodic layer of one critical wavelength (two rolls).
PHYS=(--C 10 --M 10 --periodic --L 1.228)

# Optimizer settings. Near the optimum J - J* = O(theta^2) while the
# gradient ratio is O(theta), so a ratio of 1e-4 already gives Gq to
# ~1e-8 relative; it is ample for every table and figure.
OPTIM_FLAGS=(--optimizer lbfgs --max-iterations 40 --projected-gradient-tol 1e-4)

# Number of steps for horizon tau and step dt (checks tau/dt is an integer).
steps_for() {
    python3 - "$1" "$2" <<'PY'
import sys
tau, dt = float(sys.argv[1]), float(sys.argv[2])
n = round(tau / dt)
if abs(n * dt - tau) > 1e-9 * max(1.0, tau):
    sys.exit("tau={} is not a multiple of dt={}".format(tau, dt))
print(n)
PY
}

# E0 label used by ehd_optimize.py for file names (e.g. 1e-08).
e0_label() { python3 -c "import sys; print('{:.0e}'.format(float(sys.argv[1])).replace('+',''))" "$1"; }

# run_opt <outdir> [extra ehd_optimize.py args...]
run_opt() {
    local outdir="$1"; shift
    if [[ -f "$outdir/DONE" && "${FORCE:-0}" != 1 ]]; then
        echo "[skip] $outdir (DONE)"; return 0
    fi
    mkdir -p "$outdir"
    echo "[run ] $outdir"
    python "$OPT" "${PHYS[@]}" "${DISC_FLAGS[@]}" "${OPTIM_FLAGS[@]}" \
        --output-dir "$outdir" "$@" 2>&1 | tee "$outdir/run.log"
    touch "$outdir/DONE"
}

echo "== DISC=$DISC  RESULTS=$RESULTS  OPT=$OPT"


==> anc/supplementary_code/firedrake/reproduce/convective_branch.py <==
#!/usr/bin/env python3
"""
convective_branch.py -- follow the (stable) convective branch downwards in T
by time integration, as in the hysteresis loops of Traore & Perez (2012) and
Wu et al. (2013, 2015), to locate its end T_NL on the production mesh.

Procedure
---------
1. A convective state is obtained at T_start by integrating either an optimal
   perturbation (--from-optimum OPT.npz, e.g. the smallest transitioning
   optimum of the minimal-seed search at that T) or a saved state z
   (--from-state STATE.npz, optionally scaled by --kick, e.g. an edge state
   with --kick 1.02, which then falls onto the convective state).
2. T is lowered by --dT; the previous convective state is the initial
   condition, integrated for --t-int time units (extended up to --max-ext
   times while K is still changing).
3. The state is classified:
     convective: K constant to --plateau over the last quarter and Umax > 1;
     decayed:    K < 1e-6 (the branch has ended: T_NL lies between this T and
                 the previous one);
   when the state decays, the interval is bisected --refine times, always
   restarting from the last convective state.

Near the fold the approach to the convective state (above T_NL) and the decay
(below it) are slow -- the long plateaus of the paper -- so --t-int should be
generous (60 or more).

Usage (serial or with mpirun, like the other forward runs)
-----
  python reproduce/convective_branch.py \
      --from-optimum results_new/fast_124x100_dt0.02/minimal_seed_TNL/T112.23/E0_1.1140e-03/optimal_E0_1e-03.npz \
      --T-start 112.23 --dT 0.5 --t-int 60 --refine 3 --out results_new/convective_branch

Output: branch.csv (T, Umax, K, t_int, status) and conv_T<T>.npz /
conv_T<T>_fields.npz for every convective state.
"""

import argparse
import csv
import json
import sys
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
for cand in (HERE.parent, HERE.parent / "src", HERE):
    if (cand / "ehd_optimize.py").exists():
        sys.path.insert(0, str(cand))
        break
sys.path.insert(0, str(HERE))


def main():
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    src = ap.add_mutually_exclusive_group(required=True)
    src.add_argument("--from-optimum", help="optimal_E0_*.npz (also gives the metadata)")
    src.add_argument("--from-state", help="state .npz with key z (edge_branch / edge_state)")
    ap.add_argument("--meta", help="with --from-state: any optimal_E0_*.npz of the run")
    ap.add_argument("--kick", type=float, default=1.0)
    ap.add_argument("--T-start", type=float, required=True)
    ap.add_argument("--dT", type=float, default=0.5)
    ap.add_argument("--T-min", type=float, default=90.0)
    ap.add_argument("--t-int", type=float, default=60.0)
    ap.add_argument("--max-ext", type=int, default=3)
    ap.add_argument("--plateau", type=float, default=0.005)
    ap.add_argument("--refine", type=int, default=3)
    ap.add_argument("--out", required=True)
    args = ap.parse_args()

    import ehd_optimize as opt
    from firedrake import assemble, dx, inner
    from firedrake.adjoint import stop_annotating
    from forward_trajectory import setup_args_from_npz
    import edge_branch as eb
    import edge_state as es

    meta_npz = args.from_optimum or args.meta
    if meta_npz is None:
        sys.exit("--from-state needs --meta OPT.npz")
    sargs, _ = setup_args_from_npz(meta_npz)
    sargs.T = args.T_start
    setup = opt.setup_problem(sargs)
    prob = es.SteadyProblem(setup, sargs)
    Xq, Xu = eb.field_coordinates(prob)
    out = Path(args.out)
    out.mkdir(parents=True, exist_ok=True)
    dt = sargs.dt

    def stepper(T):
        return opt.PerturbationTimestepper(
            setup["mesh"], setup["W"], setup["base_components"], sargs.C, sargs.M, T,
            dt, setup["h"], supg_quadrature_degree=sargs.supg_quadrature_degree,
            supg_tau=sargs.supg_tau, time_scheme=sargs.time_scheme)

    def integrate(T, z, t_int, from_control=None):
        """Integrate at T from state z (or from q'_0 = from_control);
        returns (z_end, history list of (t, K, Umax), status)."""
        st = stepper(T)
        if from_control is not None:
            st.z_old.assign(0.0)
            st.z_old.subfunctions[2].assign(from_control)
        else:
            prob.put(st.z_old, z)
        st.z_oldold.assign(st.z_old)
        st.z_new.assign(st.z_old)
        hist, t0 = [], 0.0
        for ext in range(args.max_ext + 1):
            steps = int(round(t_int / dt))
            for n in range(steps):
                with stop_annotating():
                    st.solver_for_step(0 if (ext == 0 and n == 0) else 1).solve()
                st.z_oldold.assign(st.z_old)
                st.z_old.assign(st.z_new)
                t = t0 + (n + 1) * dt
                u = st.z_new.subfunctions[0]
                K = 0.5 * float(assemble(inner(u, u) * dx))
                hist.append((t, K, opt.nodal_umax(u)))
                if K < 1e-6 and t > 1.0:
                    return prob.get(st.z_new), hist, "decayed"
            t0 += t_int
            Ks = np.array([h[1] for h in hist]); ts = np.array([h[0] for h in hist])
            K_end, K_q = Ks[-1], Ks[ts >= 0.75 * ts[-1]][0]
            if abs(K_end / K_q - 1.0) < args.plateau and hist[-1][2] > 1.0:
                return prob.get(st.z_new), hist, "convective"
            print("    t = {:.0f}: K = {:.5f} (change {:+.2%} over the last quarter), "
                  "Umax = {:.4f}: extending".format(ts[-1], K_end, K_end / K_q - 1, hist[-1][2]))
        return prob.get(st.z_new), hist, "undecided"

    rows = []

    def record(T, z, hist, status, wall):
        t, K, U = hist[-1]
        rows.append(dict(T=T, status=status, Umax=U, K=K, t_end=t, wall=wall))
        with open(out / "branch.csv", "w", newline="") as fh:
            w = csv.DictWriter(fh, fieldnames=list(rows[0]))
            w.writeheader(); w.writerows(rows)
        np.savetxt(out / "hist_T{:.4f}.txt".format(T), np.array(hist), header="t K Umax")
        if status == "convective":
            eb.write_state(prob, out, "conv_T{:.4f}".format(T), z, rows[-1], Xq, Xu)
        print("[T = {:.4f}] {}: Umax = {:.4f}  K = {:.5f}  (t = {:.0f}, {:.0f} s)".format(
            T, status, U, K, t, wall))

    # ---------------------------------------------------------------- start
    T = args.T_start
    t_start = time.perf_counter()
    if args.from_optimum:
        with stop_annotating():
            m = opt.load_control_npz(args.from_optimum, setup["R"], setup["maps"],
                                     float(np.load(args.from_optimum)["E0"][0]), "none")
        z, hist, status = integrate(T, None, args.t_int, from_control=m)
    else:
        z0 = args.kick * np.load(args.from_state)["z"]
        z, hist, status = integrate(T, z0, args.t_int)
    record(T, z, hist, status, time.perf_counter() - t_start)
    if status != "convective":
        sys.exit("no convective state at T_start")

    # ---------------------------------------------------------------- downwards
    T_conv, z_conv = T, z
    T_try = T - args.dT
    while T_try >= args.T_min:
        t_start = time.perf_counter()
        z, hist, status = integrate(T_try, z_conv, args.t_int)
        record(T_try, z, hist, status, time.perf_counter() - t_start)
        if status == "convective":
            T_conv, z_conv = T_try, z
            T_try -= args.dT
            continue
        # end of the branch between T_try and T_conv: bisect
        lo, hi = T_try, T_conv
        for _ in range(args.refine):
            Tm = 0.5 * (lo + hi)
            t_start = time.perf_counter()
            z, hist, status = integrate(Tm, z_conv, args.t_int)
            record(Tm, z, hist, status, time.perf_counter() - t_start)
            if status == "convective":
                hi, z_conv = Tm, z
            else:
                lo = Tm
        res = dict(T_NL_lower=lo, T_NL_upper=hi, note="last 'convective' and first non-convective T")
        (out / "T_NL.txt").write_text(json.dumps(res, indent=1))
        print("[T_NL] {:.4f} < T_NL <= {:.4f}".format(lo, hi))
        break
    print("[done] branch.csv in", out)


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/edge_branch.py <==
#!/usr/bin/env python3
"""
edge_branch.py -- pseudo-arclength continuation of the steady branches of the
subcritical bifurcation (edge states -> fold T_NL -> convective states), with
sparse LU by MUMPS (through petsc4py) and leading eigenvalues at each point.

Symmetry (current version)
--------------------------
The states are mirror-symmetric.  The continuation works in the subspace of
fields that are even under the reflection about a mesh symmetry line (chosen
automatically from the starting state): the discrete problem is equivariant
under this reflection, the even subspace contains no translation mode, and
no phase condition is needed (the drift speed c below is then identically
zero).  The Newton systems are solved by block elimination with one sparse
LU of the Jacobian per iteration (no dense border rows).  The bordered
formulation described next is kept in edge_branch_bordered.py.

Problem (bordered formulation)
-------
Unknowns X = (z, c, T): the perturbation state z (mixed vector of the
production discretization), a drift speed c that fixes the horizontal phase
(translation symmetry), and the electric Rayleigh number T.  Equations

    G1 = S'(z; T) + c b                                   = 0   (steady residual)
    G2 = t_ref . (z - z_ref)                              = 0   (phase condition)
    G3 = tau_z . (z - z_k)/Z + tau_T (T - T_k)/T_s - ds   = 0   (arclength)

S'(z; T) = S(z_b + z) - S(z_b) is the residual of the timestepper with the
time-derivative coefficients set to zero (as in edge_state.py); t_ref = dz/dx
at the last point, b = M t_ref, and (tau_z, tau_T) the unit tangent of the
branch in the scaled variables (z/Z, T/T_s), Z = |z| at the starting point.
The residual depends on T only through nu = M^2/T, linearly, so dS'/dT is
exact:  dS'/dT = [S'(T) - S'(2T)] / [nu(T) - nu(2T)] * dnu/dT.

Newton on (z, c, T) uses the exact Jacobian bordered by two rows and two
columns, factorized with MUMPS.  Steps: predictor X_k + ds tau, corrector
Newton; ds grows (x1.5) after quick convergence and is halved after a
failure.  The tangent is the normalized secant of the last two points (the
first one from the bordered linear system).

A fold is detected when T stops decreasing (or increasing): the end of the
branch T_NL is estimated by the vertex of the parabola T(s) through the three
points around the turn, and the number of unstable eigenvalues should change
from 1 (edge states) to 0 (convective states; the translation eigenvalue
sigma = 0 is always present).

Usage
-----
  # restart from a state written by edge_state.py (no time integration)
  python reproduce/edge_branch.py OPT.npz --start results_new/edge_state/edge_T154.73.npz \
      --ds 0.3 --T-stop 163 --max-points 80 --out results_new/edge_branch

  OPT.npz: any optimal_E0_*.npz of the run (mesh and discretization metadata).
  Run serially (python, not mpirun).  --backend scipy uses SciPy's SuperLU
  instead of MUMPS.

Output (in --out): branch.csv (s, T, Umax, K, Q, c, Newton iterations, ds,
eigenvalues, number of unstable ones), fold.txt, and for every --save-every
points state_<k>_T<T>.npz (raw vector) and state_<k>_T<T>_fields.npz (fields
with dof coordinates, readable without Firedrake).
"""

import argparse
import csv
import json
import sys
import time
from pathlib import Path

import numpy as np
import scipy.sparse as sp

HERE = Path(__file__).resolve().parent
for cand in (HERE.parent, HERE.parent / "src", HERE):
    if (cand / "ehd_optimize.py").exists():
        sys.path.insert(0, str(cand))
        break
sys.path.insert(0, str(HERE))


# =============================================================================
# Linear algebra (no Firedrake)
# =============================================================================


class LU:
    """Sparse LU of a SciPy matrix: MUMPS through petsc4py, or SuperLU."""

    def __init__(self, A, backend="mumps"):
        A = sp.csr_matrix(A)
        A.sort_indices()
        self.n = A.shape[0]
        self.backend = backend
        if backend == "scipy":
            from scipy.sparse.linalg import splu
            self.lu = splu(A.tocsc(), permc_spec="COLAMD")
            return
        from petsc4py import PETSc
        self.PETSc = PETSc
        comm = PETSc.COMM_SELF
        M = PETSc.Mat().createAIJ(size=A.shape, comm=comm,
                                  csr=(A.indptr.astype(PETSc.IntType),
                                       A.indices.astype(PETSc.IntType),
                                       A.data.astype(PETSc.ScalarType)))
        M.assemble()
        ksp = PETSc.KSP().create(comm=comm)
        ksp.setOptionsPrefix("edgebranch_")
        opts = PETSc.Options()
        opts["edgebranch_ksp_type"] = "preonly"
        opts["edgebranch_pc_type"] = "lu"
        opts["edgebranch_pc_factor_mat_solver_type"] = "mumps"
        opts["edgebranch_mat_mumps_icntl_14"] = 100     # extra workspace (dense border rows)
        ksp.setOperators(M)
        ksp.setFromOptions()
        ksp.setUp()
        self.ksp, self.M = ksp, M
        self.x, self.b = M.createVecs()

    def solve(self, rhs):
        if self.backend == "scipy":
            return self.lu.solve(rhs)
        self.b.setArray(rhs)
        self.ksp.solve(self.b, self.x)
        return self.x.getArray().copy()

    def destroy(self):
        if self.backend != "scipy":
            self.ksp.destroy(); self.M.destroy(); self.x.destroy(); self.b.destroy()


def bordered(A, cols, rows, corner):
    """[[A, cols], [rows, corner]] as CSR; cols (n x k), rows (k x n) dense."""
    k = len(rows)
    C = sp.csr_matrix(np.column_stack(cols))
    R = sp.csr_matrix(np.vstack(rows))
    return sp.bmat([[A, C], [R, sp.csr_matrix(np.asarray(corner, float).reshape(k, k))]],
                   format="csr")


def fold_vertex(s, T):
    """Vertex of the parabola T(s) through three points: (s*, T*)."""
    a, b, c = np.polyfit(np.asarray(s, float), np.asarray(T, float), 2)
    if a == 0:
        return None, None
    s0 = -b / (2 * a)
    return s0, c - b * b / (4 * a)


def leading_eigs(J, M, mask, nev, shift, backend="mumps", tol=1e-10):
    """Eigenvalues of -J x = sigma M x nearest to the shift (shift-invert)."""
    from scipy.sparse.linalg import LinearOperator, eigs
    keep = sp.diags((~mask).astype(float))
    A = keep @ (-J) @ keep + sp.diags(mask.astype(float))
    B = (keep @ M @ keep).tocsr()
    lu = LU(A - shift * B, backend)
    n = A.shape[0]
    op = LinearOperator((n, n), matvec=lambda x: lu.solve(B @ x), dtype=float)
    nu, _ = eigs(op, k=nev, which="LM", tol=tol, ncv=max(2 * nev + 1, 30), maxiter=10000)
    lu.destroy()
    sig = shift + 1.0 / nu
    return sig[np.argsort(-sig.real)]


class Branch:
    """Pseudo-arclength continuation of G(z, c, T) = 0 (see module docstring).

    The physical problem enters only through `res(T, z)`, `jac(T, z)` (masked
    CSR Jacobian, Dirichlet rows replaced by the identity) and `res_T(T, z)`.
    """

    def __init__(self, res, jac, res_T, Z, Ts=10.0, backend="mumps",
                 atol=1e-11, maxit=10, verbose=True, ftol_loose=1e-8, step_loose=1e-4):
        self.res, self.jac, self.res_T = res, jac, res_T
        # Below U_max ~ 1 the states contain a charge void (closed charge
        # orbits, q ~ 0): the linearization has a cluster of eigenvalues near 0
        # and Newton stalls at |F| ~ 1e-8.  Such iterates are accepted when
        # |F| < ftol_loose and the last correction is below step_loose.
        self.ftol_loose, self.step_loose = ftol_loose, step_loose
        self.eps, self.shift_mat = 0.0, None
        self.Z, self.Ts, self.backend = Z, Ts, backend
        self.atol, self.maxit, self.verbose = atol, maxit, verbose

    def scaled(self, dz, dT):
        return np.concatenate([dz / self.Z, [dT / self.Ts]])

    def tangent_from_jacobian(self, T, z, t_ref, b, direction=-1.0):
        """Tangent: [[A, b], [t^T, 0]] (dz, dc) = (-S_T, 0), dT = 1, normalized
        in the scaled variables; sign such that dT has the sign of `direction`."""
        A = self.jac(T, z)
        K = bordered(A, [b], [t_ref], [[0.0]])
        lu = LU(K, self.backend)
        x = lu.solve(np.concatenate([-self.res_T(T, z), [0.0]]))
        lu.destroy()
        tau = self.scaled(x[:-1], 1.0)
        tau /= np.linalg.norm(tau)
        return tau if tau[-1] * direction > 0 else -tau

    # ---- symmetric formulation: z restricted to the reflection-even subspace
    #      (sym = projector), no phase condition, LU of the sparse Jacobian only
    def _solve2(self, T, z, rhs_list):
        A = self.jac(T, z)
        if self.eps > 0 and self.shift_mat is not None:
            # shifted (quasi-)Newton: (J + eps M) damps the near-null charge-void
            # modes (sigma ~ 0) while leaving the other directions almost exact;
            # the root is unchanged, convergence becomes linear (rate ~ eps/|sigma|)
            A = (A + self.eps * self.shift_mat).tocsc()
        lu = LU(A, self.backend)
        xs = [lu.solve(r) for r in rhs_list]
        lu.destroy()
        return xs

    def newton_sym(self, T, z0, sym):
        z = sym(z0)
        g = self.res(T, z)
        r0 = max(np.linalg.norm(g), 1e-300)
        hist = []
        for it in range(1, self.maxit + 1):
            dz, = self._solve2(T, z, [-g])
            z = sym(z + dz)
            g = self.res(T, z)
            nr = np.linalg.norm(g)
            step = np.linalg.norm(dz) / max(np.linalg.norm(z), 1e-300)
            if self.verbose:
                print("    it {:2d}: |F| = {:.3e} (rel {:.1e})  |dz|/|z| = {:.2e}".format(
                    it, nr, nr / r0, step))
            if nr < self.atol or (step < 1e-12 and nr < 1e3 * self.atol):
                return z, it
            hist.append(nr)
            if len(hist) >= 4 and hist[-1] > hist[-4] / 3.0:
                if nr < self.ftol_loose and step < self.step_loose:
                    print("    [accepted at the void-mode floor]")
                    return z, it
                return None
        if nr < self.ftol_loose:
            print("    [accepted at the void-mode floor]")
            return z, self.maxit
        return None

    def tangent_sym(self, T, z, sym, direction=-1.0):
        x2, = self._solve2(T, z, [-self.res_T(T, z)])
        tau = self.scaled(sym(x2), 1.0)
        tau /= np.linalg.norm(tau)
        return tau if tau[-1] * direction > 0 else -tau

    def correct_sym(self, z0, T0, zk, Tk, tau, ds, sym):
        """Pseudo-arclength Newton by block elimination (Keller):
        A x1 = -g1, A x2 = -S_T, dT = (-g3 - tz.x1)/(tz.x2 + tT), dz = x1 + dT x2."""
        z, T = sym(z0), T0
        tz, tT = tau[:-1] / self.Z, tau[-1] / self.Ts
        g1 = self.res(T, z)
        g3 = float(tz @ (z - zk) + tT * (T - Tk) - ds)
        hist = []
        for it in range(1, self.maxit + 1):
            x1, x2 = self._solve2(T, z, [-g1, -self.res_T(T, z)])
            den = float(tz @ x2 + tT)
            if den == 0 or not np.isfinite(den):
                return None
            dT = (-g3 - float(tz @ x1)) / den
            dz = x1 + dT * x2
            z, T = sym(z + dz), T + dT
            g1 = self.res(T, z)
            g3 = float(tz @ (z - zk) + tT * (T - Tk) - ds)
            nr = np.linalg.norm(g1)
            step = np.linalg.norm(dz) / max(np.linalg.norm(z), 1e-300)
            if self.verbose:
                print("    it {:2d}: |F| = {:.3e}  |dz|/|z| = {:.2e}  dT = {:+.2e}  T = {:.5f}".format(
                    it, nr, step, dT, T))
            if not (np.all(np.isfinite(z)) and np.isfinite(T)):
                return None
            if nr < self.atol and abs(g3) < 1e-9:
                return z, 0.0, T, it
            if step < 1e-12 and nr < 1e3 * self.atol:
                return z, 0.0, T, it
            hist.append(nr)
            if len(hist) >= 3 and hist[-1] > hist[-3] / 3.0:
                if nr < self.ftol_loose and step < self.step_loose and abs(g3) < 1e-6:
                    if self.verbose:
                        print("    [accepted at the void-mode floor]")
                    return z, 0.0, T, it
                if len(hist) >= 4:
                    if self.verbose:
                        print("    [stagnation] giving up this step")
                    return None
        if nr < self.ftol_loose and abs(g3) < 1e-6:
            return z, 0.0, T, self.maxit
        return None

    def newton_fixed(self, T, z0, t_ref, b):
        """Newton at fixed T on (z, c) with the phase condition (first point)."""
        z, c, z_ref = z0.copy(), 0.0, z0.copy()
        g1 = self.res(T, z)
        for it in range(1, self.maxit + 1):
            K = bordered(self.jac(T, z), [b], [t_ref], [[0.0]])
            lu = LU(K, self.backend)
            x = lu.solve(-np.concatenate([g1 + c * b, [float(t_ref @ (z - z_ref))]]))
            lu.destroy()
            z, c = z + x[:-1], c + x[-1]
            g1 = self.res(T, z)
            nr = np.linalg.norm(g1 + c * b)
            step = np.linalg.norm(x[:-1]) / max(np.linalg.norm(z), 1e-300)
            if self.verbose:
                print("    it {:2d}: |F| = {:.3e}  |dz|/|z| = {:.2e}  c = {:+.1e}".format(
                    it, nr, step, c))
            if nr < self.atol or (step < 1e-12 and nr < 1e3 * self.atol):
                return z, c, it
        return None

    def correct(self, z0, T0, zk, Tk, tau, ds, z_ref, t_ref, b):
        """Newton on (z, c, T) from the predictor (z0, T0)."""
        z, c, T = z0.copy(), 0.0, T0
        tz, tT = tau[:-1] / self.Z, tau[-1] / self.Ts

        def G(z, c, T):
            g1 = self.res(T, z) + c * b
            g2 = float(t_ref @ (z - z_ref))
            g3 = float(tz @ (z - zk) + tT * (T - Tk) - ds)
            return g1, g2, g3

        g1, g2, g3 = G(z, c, T)
        hist = []
        for it in range(1, self.maxit + 1):
            A = self.jac(T, z)
            K = bordered(A, [b, self.res_T(T, z)], [t_ref, tz],
                         [[0.0, 0.0], [0.0, tT]])
            lu = LU(K, self.backend)
            x = lu.solve(-np.concatenate([g1, [g2, g3]]))
            lu.destroy()
            dz, dc, dT = x[:-2], x[-2], x[-1]
            z, c, T = z + dz, c + dc, T + dT
            g1, g2, g3 = G(z, c, T)
            nr = np.linalg.norm(g1)
            step = np.linalg.norm(dz) / max(np.linalg.norm(z), 1e-300)
            if self.verbose:
                print("    it {:2d}: |F| = {:.3e}  |dz|/|z| = {:.2e}  dT = {:+.2e}  T = {:.5f}"
                      "  c = {:+.1e}".format(it, nr, step, dT, T, c))
            if not (np.all(np.isfinite(z)) and np.isfinite(T)):
                return None
            if nr < self.atol and abs(g2) < 1e-9 and abs(g3) < 1e-9:
                return z, c, T, it
            if step < 1e-12 and nr < 1e3 * self.atol:
                return z, c, T, it
            hist.append(nr)
            # stagnation: no decrease by a factor 3 over three iterations
            if len(hist) >= 4 and hist[-1] > hist[-4] / 3.0:
                if self.verbose:
                    print("    [stagnation] giving up this step")
                return None
        return None


# =============================================================================
# Firedrake part
# =============================================================================


class Reflection:
    """Reflection x -> 2a - x (mod L) about a mesh symmetry line a = j h/2 on
    the mixed vector: u_x changes sign, u_y, p, q, phi are mirrored.  The
    discrete problem is equivariant under it, so the even subspace is
    invariant and contains no translation mode; its projector (z + P z)/2
    replaces the phase condition (and avoids pinning to the grid)."""

    def __init__(self, prob, L, Nx):
        from firedrake import Function, SpatialCoordinate
        mesh = prob.setup["mesh"]
        X = SpatialCoordinate(mesh)
        f = Function(prob.W)
        self.L, self.Nx = L, Nx
        self.blocks = []
        off = 0
        for sub in f.subfunctions:
            V = sub.function_space()
            n = sub.dat.data_ro.shape[0]
            bs = 1 if sub.dat.data_ro.ndim == 1 else sub.dat.data_ro.shape[1]
            if bs == 1:
                xs = Function(V).interpolate(X[0]).dat.data_ro.copy()
                ys = Function(V).interpolate(X[1]).dat.data_ro.copy()
            else:
                C = Function(V).interpolate(X).dat.data_ro.copy()
                xs, ys = C[:, 0], C[:, 1]
            hh = L / Nx / 2.0                                     # half cell
            k = np.rint(np.mod(xs, L) / hh).astype(int) % (2 * Nx)
            yu, yr = np.unique(np.round(ys, 9), return_inverse=True)
            grid = -np.ones((2 * Nx, len(yu)), dtype=np.int64)
            grid[k, yr] = np.arange(n)
            self.blocks.append(dict(off=off, n=n, bs=bs, k=k, yr=yr, grid=grid))
            off += n * bs
        self.size = off
        self.j = 0
        self._build(0)

    def _partner(self, blk, j):
        kk = (2 * j - blk["k"]) % (2 * self.Nx)
        p = blk["grid"][kk, blk["yr"]]
        if np.any(p < 0):
            raise RuntimeError("reflection partner not found (mesh not symmetric?)")
        return p

    def _build(self, j):
        self.j = j
        idx, sgn = np.empty(self.size, dtype=np.int64), np.ones(self.size)
        for bi, blk in enumerate(self.blocks):
            p = self._partner(blk, j)
            o, bs = blk["off"], blk["bs"]
            for c in range(bs):
                idx[o + bs * np.arange(blk["n"]) + c] = o + bs * p + c
                if bs == 2 and c == 0:
                    sgn[o + bs * np.arange(blk["n"]) + c] = -1.0       # u_x is odd
        self.idx, self.sgn = idx, sgn

    def apply(self, z):
        return self.sgn * z[self.idx]

    def sym(self, z):
        return 0.5 * (z + self.apply(z))

    def best_axis(self, z, block=2):
        """Axis j (a = j h/2) maximizing the even fraction of block `block`
        (default: the charge)."""
        blk = self.blocks[block]
        v = z[blk["off"]:blk["off"] + blk["n"] * blk["bs"]]
        best, bj = -np.inf, 0
        for j in range(2 * self.Nx):
            sc = float(v @ v[self._partner(blk, j)])
            if sc > best:
                best, bj = sc, j
        self._build(bj)
        return bj, best / float(v @ v)


def field_coordinates(prob):
    from firedrake import Function, SpatialCoordinate, VectorFunctionSpace
    mesh = prob.setup["mesh"]
    f = Function(prob.W)
    _, _, q, phi = f.subfunctions

    def coords(space):
        el = space.ufl_element()
        V = VectorFunctionSpace(mesh, el.family(), el.degree())
        return Function(V).interpolate(SpatialCoordinate(mesh)).dat.data_ro.copy()

    return coords(q.function_space()), coords(phi.function_space())


def write_state(prob, out, tag, z, meta, Xq, Xu):
    from firedrake import Function
    f = Function(prob.W)
    prob.put(f, z)
    u, p, q, phi = f.subfunctions
    U = u.dat.data_ro
    np.savez(out / (tag + ".npz"), z=z, meta=json.dumps(meta))
    np.savez(out / (tag + "_fields.npz"), xq=Xq[:, 0], yq=Xq[:, 1], q=q.dat.data_ro.copy(),
             p=p.dat.data_ro.copy(), xu=Xu[:, 0], yu=Xu[:, 1], ux=U[:, 0].copy(),
             uy=U[:, 1].copy(), phi=phi.dat.data_ro.copy(), meta=json.dumps(meta))


def main():
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("npz", help="any optimal_E0_*.npz of the run (metadata), or the "
                    "optimum used for the initial guess when --start is not given")
    ap.add_argument("--start", default=None,
                    help="state written by edge_state.py / edge_branch.py (skips the time integration)")
    ap.add_argument("--below", default=None, help="(no --start) optimum just below E0c")
    ap.add_argument("--t-min", type=float, default=1.0)
    ap.add_argument("--t-max", type=float, default=12.0)
    ap.add_argument("--T", type=float, default=None, help="T of the start (default: from the files)")
    ap.add_argument("--direction", choices=("down", "up"), default="down")
    ap.add_argument("--ds", type=float, default=0.3)
    ap.add_argument("--ds-min", type=float, default=2e-3)
    ap.add_argument("--ds-max", type=float, default=0.5)
    ap.add_argument("--T-scale", type=float, default=10.0)
    ap.add_argument("--T-stop", type=float, default=None,
                    help="stop when T exceeds this value after the fold (or before it, going up)")
    ap.add_argument("--T-min-stop", type=float, default=60.0)
    ap.add_argument("--max-points", type=int, default=80)
    ap.add_argument("--nev", type=int, default=10)
    ap.add_argument("--shift", type=float, default=0.5)
    ap.add_argument("--eig-every", type=int, default=2, help="0: never")
    ap.add_argument("--save-every", type=int, default=1)
    ap.add_argument("--backend", choices=("mumps", "scipy"), default="mumps")
    ap.add_argument("--ftol-loose", type=float, default=1e-8)
    ap.add_argument("--eps-shift", type=float, default=0.0,
                    help="shifted Newton (J + eps M) to damp the charge-void modes; "
                         "e.g. 0.05 below T ~ 128 (0: exact Newton)")
    ap.add_argument("--maxit", type=int, default=10)
    ap.add_argument("--unstable-tol", type=float, default=0.02,
                    help="Re(sigma) above which a mode counts as unstable (the charge-void "
                         "cluster has |sigma| ~ 1e-3)")
    ap.add_argument("--out", required=True)
    args = ap.parse_args()

    import ehd_optimize as opt
    from forward_trajectory import setup_args_from_npz
    import edge_state as es

    out = Path(args.out)
    out.mkdir(parents=True, exist_ok=True)
    sargs, _ = setup_args_from_npz(args.npz)
    T0 = args.T
    if args.start is not None and T0 is None:
        T0 = float(json.loads(str(np.load(args.start)["meta"]))["T"])
    if T0 is not None:
        sargs.T = T0
    print("T={T} C={C} M={M} L={L} mesh={Nx}x{Ny} dt={dt} backend={b}".format(
        b=args.backend, **vars(sargs)))
    setup = opt.setup_problem(sargs)
    prob = es.SteadyProblem(setup, sargs)
    Xq, Xu = field_coordinates(prob)

    if args.start is not None:
        z0 = np.load(args.start)["z"]
        print("[start] {} (T = {})".format(args.start, sargs.T))
    else:
        z0, t0 = es.initial_guess(prob, setup, args.npz, args.t_min, args.t_max)
        if args.below:
            zb, _ = es.initial_guess(prob, setup, args.below, args.t_min, args.t_max, t_snap=t0)
            if float(z0 @ zb) / (np.linalg.norm(z0) * np.linalg.norm(zb)) > 0.99:
                z0 = 0.5 * (z0 + zb)

    C2 = sargs.M ** 2

    def res(T, z):
        return prob.residual(T, z)

    def jac(T, z):
        return prob.masked(prob.jacobian(T, z))

    def res_T(T, z):
        # S' is linear in nu = M^2/T: exact derivative from two evaluations
        r1, r2 = prob.residual(T, z), prob.residual(2.0 * T, z)
        dnu = C2 / T - C2 / (2.0 * T)
        return (r1 - r2) / dnu * (-C2 / T ** 2)

    # ---------------------------------------------------------------- first point
    T = sargs.T
    refl = Reflection(prob, sargs.L, sargs.Nx)
    assert refl.size == z0.size, "mixed-vector layout not as expected"
    j, even = refl.best_axis(z0)
    odd = np.linalg.norm(z0 - refl.sym(z0)) / np.linalg.norm(z0)
    print("[symmetry] reflection axis x = {:.5f} (j = {}), even fraction of q = {:.6f}, "
          "odd part of z = {:.2e}".format(j * sargs.L / sargs.Nx / 2, j, even, odd))
    print("[newton] first point, T = {:.5f}".format(T))
    br = Branch(res, jac, res_T, Z=np.linalg.norm(z0), Ts=args.T_scale, backend=args.backend,
                ftol_loose=args.ftol_loose, maxit=args.maxit)

    def update_shift(T, z):
        if args.eps_shift > 0:
            _, Mz = prob.mass(T, z)
            keep = sp.diags((~prob.mask).astype(float))
            br.eps, br.shift_mat = args.eps_shift, (keep @ Mz @ keep).tocsr()

    update_shift(T, z0)
    sol = br.newton_sym(T, z0, refl.sym)
    if sol is None:
        sys.exit("Newton did not converge at the starting point")
    z, its = sol
    c = 0.0
    sign = -1.0 if args.direction == "down" else 1.0
    tau = br.tangent_sym(T, z, refl.sym, direction=sign)

    rows, pts = [], []          # pts: (s, T) for fold detection
    s_acc, ds = 0.0, args.ds
    fold = None

    def record(k, z, c, T, its, wall):
        d = prob.diagnostics(z)
        row = dict(k=k, s=s_acc, T=T, Umax=d["Umax"], K=d["K"], Q=d["Q"], c=c,
                   newton_its=its, ds=ds, wall=wall)
        if args.eig_every > 0 and k % args.eig_every == 0:
            J, M = prob.mass(T, z)
            sig = leading_eigs(J, M, prob.mask, args.nev, args.shift, args.backend)
            for j, s_ in enumerate(sig):
                row["sigma_{}_re".format(j + 1)] = float(s_.real)
                row["sigma_{}_im".format(j + 1)] = float(s_.imag)
            # the translation eigenvalue is ~0 but not exactly 0: the mesh is
            # invariant only under translations by whole cells (pinning), so it
            # is excluded explicitly (the eigenvalue closest to zero)
            i0 = int(np.argmin(np.abs(sig)))
            row["sigma_translation"] = float(sig[i0].real)
            row["n_unstable"] = int(np.sum(np.delete(sig.real, i0) > args.unstable_tol))
            # smallest |sigma| apart from the translation zero: a second
            # eigenvalue approaching 0 signals a fold or a symmetry-breaking
            # bifurcation (non-zero converged c would then mean a drifting state)
            nz = sorted(np.abs(sig))[1:]
            row["min_abs_sigma_nontrans"] = float(nz[0]) if nz else float("nan")
            print("  [eig] " + "  ".join("{:+.4f}{:+.1e}i".format(s_.real, s_.imag) for s_ in sig[:6])
                  + "   (min |sigma| besides translation: {:.4f})".format(row["min_abs_sigma_nontrans"]))
        print("  [point {}] s = {:.4f}  T = {:.5f}  Umax = {:.4f}  K = {:.5f}  c = {:+.1e}{}".format(
            k, s_acc, T, d["Umax"], d["K"], c,
            "  unstable = {}".format(row["n_unstable"]) if "n_unstable" in row else ""))
        rows.append(row)
        pts.append((s_acc, T))
        if args.save_every > 0 and k % args.save_every == 0:
            write_state(prob, out, "state_{:03d}_T{:.4f}".format(k, T), z, row, Xq, Xu)
        keys = []
        for r in rows:
            keys += [kk for kk in r if kk not in keys]
        with open(out / "branch.csv", "w", newline="") as fh:
            w = csv.DictWriter(fh, fieldnames=keys)
            w.writeheader(); w.writerows(rows)

    record(0, z, c, T, its, 0.0)
    k = 1
    while k <= args.max_points:
        t_start = time.perf_counter()
        if k % 5 == 1:
            update_shift(T, z)          # M depends weakly on the state (SUPG)
        zp = z + ds * tau[:-1] * br.Z
        Tp = T + ds * tau[-1] * br.Ts
        print("[cont {}] ds = {:.4f}, predictor T = {:.5f}".format(k, ds, Tp))
        sol = br.correct_sym(zp, Tp, z, T, tau, ds, refl.sym)
        if sol is None:
            ds *= 0.5
            print("  [cont] Newton failed: ds -> {:.4f}".format(ds))
            if ds < args.ds_min:
                print("[stop] ds below --ds-min")
                break
            continue
        zn, cn, Tn, its = sol
        sec = br.scaled(zn - z, Tn - T)
        s_acc += float(np.linalg.norm(sec))
        tau_new = sec / np.linalg.norm(sec)
        turned = tau_new[-1] * tau[-1] < 0 and abs(tau[-1]) > 1e-12
        z_prev_T = T
        z, c, T, tau = zn, cn, Tn, tau_new
        record(k, z, c, T, its, time.perf_counter() - t_start)
        if turned and fold is None:
            ss, TT = zip(*pts[-3:]) if len(pts) >= 3 else zip(*pts)
            s_f, T_f = fold_vertex(ss, TT) if len(pts) >= 3 else (None, None)
            fold = dict(T_fold=T_f, s_fold=s_f, T_before=z_prev_T, T_after=T)
            print("[fold] T stopped {} between T = {:.5f} and {:.5f}; parabola vertex T_NL = {}".format(
                "decreasing" if sign < 0 else "increasing", z_prev_T, T,
                "{:.4f}".format(T_f) if T_f is not None else "n/a"))
            (out / "fold.txt").write_text(json.dumps(fold, indent=1))
        # step control
        grow_its, shrink_its = (4, 6) if args.eps_shift == 0 else (10, 18)
        if its <= grow_its:
            ds = min(1.5 * ds, args.ds_max)
        elif its >= shrink_its:
            ds = max(0.5 * ds, args.ds_min)
        if args.T_stop is not None and (fold is not None or sign > 0) and T > args.T_stop:
            print("[stop] T = {:.4f} beyond --T-stop".format(T))
            break
        if T < args.T_min_stop:
            print("[stop] T below --T-min-stop")
            break
        k += 1
    print("[done] {} points; branch.csv in {}".format(len(rows), out))


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/edge_state.py <==
#!/usr/bin/env python3
"""
edge_state.py -- steady edge state (lower branch of the subcritical
bifurcation) by Newton's method, its leading eigenvalues, and natural
continuation of the branch in T.

Initial guess
-------------
The optimal perturbation just above the critical amplitude (and optionally
the one just below it) is integrated with the production timestepper.  The
state at the plateau, i.e. at the time where |d ln K/dt| is smallest for
t > --t-min, is the initial guess.  With --below the two states at the same
time are averaged (if their charge fields correlate to better than 0.99),
which halves the distance to the edge.

Steady problem
--------------
The steady perturbation equations are the residual of the timestepper with
the time-derivative coefficients set to zero,

    S'(z) = S(z_b + z) - S(z_b) = 0 .

In the periodic layer every translate of a solution is a solution, so the
Jacobian is singular along t = d z/dx at the solution.  The phase is fixed
with a bordered system (unknowns z and a drift speed c):

    S'(z) + c M t_ref = 0,      <t_ref, z - z_ref> = 0 ,

where t_ref = d z_ref/dx (L2 projection) and z_ref the initial guess.  For a
steady state c -> 0 (a non-zero c would mean a travelling wave).  Newton
steps use the exact Jacobian assembled from the symbolic form and a sparse
LU (SciPy); Dirichlet rows and the pressure gauge are handled as in
modal_projection.py.

Stability
---------
At the converged state, the leading eigenvalues of  -J x = sigma M x  (J the
Jacobian of S' at z*, M the time-derivative matrix at z*).  An edge state has
one real positive eigenvalue (the escape rate lambda of the paper, 0.211 at
T = 159.73), one zero eigenvalue (translation), the rest negative.

Continuation
------------
With --continue-to T_end the solution is followed in T with step --dT
(secant predictor, step halved on failure, at most --max-halvings times).
Going down in T the branch ends at the saddle-node T_NL, where the steps
shrink and the continuation stops: the last converged T is an upper bound
for T_NL (to within the last step).

Usage (serial; SciPy LU is not parallel)
-----
  python reproduce/edge_state.py \
      results_new/fast_124x100_dt0.02/minimal_seed_tend40/T159.73/E0_3.4924e-05/optimal_E0_3e-05.npz \
      --below results_new/fast_124x100_dt0.02/minimal_seed_tend40/T159.73/E0_3.4613e-05/optimal_E0_3e-05.npz \
      --t-max 12 --out results_new/edge_state \
      --continue-to 105 --dT 2.5

Output (in --out): branch.csv (T, Umax, K, Q, c, sigma_1, sigma_2, ...,
Newton iterations), edge_T<T>.npz (state vector + metadata) and
edge_T<T>.pvd (ParaView) for every converged T, log on stdout.
"""

import argparse
import csv
import json
import sys
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
for cand in (HERE.parent, HERE.parent / "src", HERE):
    if (cand / "ehd_optimize.py").exists():
        sys.path.insert(0, str(cand))
        break
sys.path.insert(0, str(HERE))


# =============================================================================
# Pure linear algebra (no Firedrake)
# =============================================================================


def bordered_solve(A, b, t, rhs, rhs_phase):
    """Solve [[A, b], [t^T, 0]] [dz; dc] = [rhs; rhs_phase] by sparse LU."""
    import scipy.sparse as sp
    from scipy.sparse.linalg import splu
    n = A.shape[0]
    K = sp.bmat([[A, sp.csc_matrix(b.reshape(n, 1))],
                 [sp.csr_matrix(t.reshape(1, n)), None]], format="csc")
    lu = splu(K, permc_spec="COLAMD")
    x = lu.solve(np.concatenate([rhs, [rhs_phase]]))
    return x[:n], x[n]


def leading_eigs(J, M, mask, nev, shift, tol=1e-10):
    """Eigenvalues of -J x = sigma M x nearest to the shift (right only)."""
    import scipy.sparse as sp
    from scipy.sparse.linalg import LinearOperator, eigs, splu
    keep = sp.diags((~mask).astype(float))
    A = (keep @ (-J) @ keep + sp.diags(mask.astype(float))).tocsc()
    B = (keep @ M @ keep).tocsc()
    n = A.shape[0]
    lu = splu((A - shift * B).tocsc(), permc_spec="COLAMD")
    op = LinearOperator((n, n), matvec=lambda x: lu.solve(B @ x), dtype=float)
    nu, V = eigs(op, k=nev, which="LM", tol=tol, ncv=max(2 * nev + 1, 30), maxiter=10000)
    sig = shift + 1.0 / nu
    order = np.argsort(-sig.real)
    return sig[order], V[:, order]


# =============================================================================
# Firedrake part
# =============================================================================


class SteadyProblem:
    """Residual, Jacobian and mass matrix of the steady perturbation problem,
    built from the residual of the production timestepper."""

    def __init__(self, setup, sargs):
        import ehd_optimize as opt
        from firedrake import Constant, DirichletBC, Function
        self.setup, self.sargs = setup, sargs
        self.st = setup["stepper"]
        self.W = setup["W"]
        st = self.st
        st.z_old.assign(0.0)
        st.z_oldold.assign(0.0)
        geom = opt.mesh_geometry(setup["mesh"])
        ind = Function(self.W)
        for bc in (DirichletBC(self.W.sub(0), Constant((1.0, 1.0)), (geom["bottom"], geom["top"])),
                   DirichletBC(self.W.sub(2), Constant(1.0), geom["bottom"]),
                   DirichletBC(self.W.sub(3), Constant(1.0), (geom["bottom"], geom["top"]))):
            bc.apply(ind)
        ind.subfunctions[1].dat.data[0] = 1.0          # pressure gauge
        with ind.dat.vec_ro as v:
            self.mask = np.abs(v.array) > 0.5
        self.n_u = ind.subfunctions[0].dat.data_ro.size

    def form(self, T, coeffs):
        s, st = self.sargs, self.st
        return st._residual(self.setup["mesh"], self.setup["base_components"], s.C, s.M, T,
                            self.setup["h"], coeffs, s.supg_quadrature_degree, s.supg_tau)

    # vector <-> Function -----------------------------------------------------
    def get(self, f):
        with f.dat.vec_ro as v:
            return v.array.copy()

    def put(self, f, x):
        with f.dat.vec_wo as v:
            v.array[:] = x

    # residual and Jacobian at z (vector) ---------------------------------------
    def residual(self, T, z):
        from firedrake import assemble
        self.put(self.st.z_new, z)
        F = assemble(self.form(T, (0.0, 0.0, 0.0)))
        with F.dat.vec_ro as v:
            r = v.array.copy()
        r[self.mask] = 0.0
        return r

    def jacobian(self, T, z, coeffs=(0.0, 0.0, 0.0), z_old=None):
        import scipy.sparse as sp
        from firedrake import assemble, derivative
        self.put(self.st.z_new, z)
        self.put(self.st.z_old, z if z_old is None else z_old)
        F = self.form(T, coeffs)
        A = assemble(derivative(F, self.st.z_new), mat_type="aij").petscmat
        ip, ind, val = A.getValuesCSR()
        self.st.z_old.assign(0.0)
        return sp.csr_matrix((val, ind, ip), shape=A.getSize())

    def mass(self, T, z):
        """M = d(residual)/d(dz/dt) at z: backward-Euler Jacobian with
        z_old = z (so that dz/dt = 0 at the evaluation point) minus J."""
        J = self.jacobian(T, z)
        JM = self.jacobian(T, z, coeffs=(1.0, -1.0, 0.0), z_old=z)
        M = (JM - J) * self.st.dt
        M.eliminate_zeros()
        return J, M

    def masked(self, J):
        import scipy.sparse as sp
        keep = sp.diags((~self.mask).astype(float))
        return (keep @ J @ keep + sp.diags(self.mask.astype(float))).tocsc()

    def tangent(self, z):
        """t = dz/dx (velocity and charge parts, L2 projection)."""
        from firedrake import Function
        f = Function(self.W)
        self.put(f, z)
        u, _, q, _ = f.subfunctions
        t = Function(self.W)
        t.subfunctions[0].project(u.dx(0))
        t.subfunctions[2].project(q.dx(0))
        x = self.get(t)
        x[self.mask] = 0.0
        return x

    def diagnostics(self, z):
        import ehd_optimize as opt
        from firedrake import Function, assemble, dx, inner
        f = Function(self.W)
        self.put(f, z)
        u, _, q, _ = f.subfunctions
        return dict(Umax=opt.nodal_umax(u),
                    K=0.5 * float(assemble(inner(u, u) * dx)),
                    Q=0.5 * float(assemble(q * q * dx)))

    def write(self, out, T, z, meta):
        from firedrake import Function
        f = Function(self.W, name="edge_state")
        self.put(f, z)
        np.savez(out / "edge_T{:.2f}.npz".format(T), z=z,
                 meta=json.dumps(meta))
        try:
            try:
                from firedrake.output import VTKFile
            except ImportError:
                from firedrake import File as VTKFile
            u, p, q, phi = f.subfunctions
            u.rename("u"); p.rename("p"); q.rename("q"); phi.rename("phi")
            VTKFile(str(out / "edge_T{:.2f}.pvd".format(T))).write(u, p, q, phi)
        except Exception as exc:          # output only
            print("  [vtk] not written: {}".format(exc))


def newton(prob, T, z0, z_ref, t_ref, b, maxit=30, tol=1e-10, verbose=True):
    """Bordered Newton with residual backtracking.  Returns (z, c, ok, its)."""
    z, c = z0.copy(), 0.0
    r = prob.residual(T, z) + c * b
    r0 = max(np.linalg.norm(r), 1e-300)
    for it in range(1, maxit + 1):
        A = prob.masked(prob.jacobian(T, z))
        dz, dc = bordered_solve(A, b, t_ref, -r, -float(t_ref @ (z - z_ref)))
        alpha, nr = 1.0, None
        for _ in range(8):
            zt, ct = z + alpha * dz, c + alpha * dc
            rt = prob.residual(T, zt) + ct * b
            nr = np.linalg.norm(rt)
            if nr < np.linalg.norm(r) or alpha < 0.02:
                break
            alpha *= 0.5
        z, c, r = zt, ct, rt
        step = np.linalg.norm(alpha * dz) / max(np.linalg.norm(z), 1e-300)
        if verbose:
            print("    it {:2d}: |F| = {:.3e} (rel {:.2e})  |dz|/|z| = {:.2e}  c = {:+.2e}"
                  "  alpha = {:.3g}".format(it, nr, nr / r0, step, c, alpha))
        if nr / r0 < tol or (step < 1e-11 and nr / r0 < 1e-6):
            return z, c, True, it
        if not np.all(np.isfinite(z)):
            break
    return z, c, False, maxit


def initial_guess(prob, setup, npz, t_min, t_max, t_snap=None):
    """Integrate the optimum in npz; return (state at the plateau, t)."""
    import ehd_optimize as opt
    from firedrake import assemble, dx, inner
    from firedrake.adjoint import stop_annotating
    st, dt = prob.st, prob.st.dt
    with stop_annotating():
        m = opt.load_control_npz(npz, setup["R"], setup["maps"],
                                 float(np.load(npz)["E0"][0]), "none")
    best = {"rate": np.inf, "t": None, "z": None}
    hist = {"K": None}
    steps = int(round(t_max / dt))

    def report(step, z):
        t = (step + 1) * dt
        K = 0.5 * float(assemble(inner(z.subfunctions[0], z.subfunctions[0]) * dx))
        if t_snap is not None:
            if abs(t - t_snap) < 0.5 * dt:
                best.update(rate=0.0, t=t, z=prob.get(z))
        elif hist["K"] is not None and t > t_min:
            rate = abs(np.log(K / hist["K"])) / dt
            if rate < best["rate"]:
                best.update(rate=rate, t=t, z=prob.get(z))
        hist["K"] = K

    with stop_annotating():
        st.run(m, steps, report=report)
    print("  [guess] {}: plateau at t = {:.2f} (|dlnK/dt| = {:.2e})".format(
        Path(npz).parent.name, best["t"], best["rate"]))
    return best["z"], best["t"]


def main():
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("npz", help="optimum just above the critical amplitude")
    ap.add_argument("--below", default=None, help="optimum just below it (optional)")
    ap.add_argument("--t-min", type=float, default=1.0)
    ap.add_argument("--t-max", type=float, default=12.0)
    ap.add_argument("--T", type=float, default=None, help="override T of the npz")
    ap.add_argument("--nev", type=int, default=8)
    ap.add_argument("--shift", type=float, default=0.3)
    ap.add_argument("--continue-to", type=float, default=None)
    ap.add_argument("--dT", type=float, default=2.5)
    ap.add_argument("--max-halvings", type=int, default=4)
    ap.add_argument("--eig-every", type=int, default=1,
                    help="eigenvalues every n continuation points (0: only the first)")
    ap.add_argument("--out", required=True)
    args = ap.parse_args()

    import ehd_optimize as opt
    from forward_trajectory import setup_args_from_npz

    out = Path(args.out)
    out.mkdir(parents=True, exist_ok=True)
    sargs, _ = setup_args_from_npz(args.npz)
    if args.T is not None:
        sargs.T = args.T
    print("T={T} C={C} M={M} L={L} mesh={Nx}x{Ny} dt={dt}".format(**vars(sargs)))
    setup = opt.setup_problem(sargs)
    prob = SteadyProblem(setup, sargs)

    # ------------------------------------------------------------ initial guess
    z0, t0 = initial_guess(prob, setup, args.npz, args.t_min, args.t_max)
    if args.below:
        zb, _ = initial_guess(prob, setup, args.below, args.t_min, args.t_max, t_snap=t0)
        corr = float(z0 @ zb) / (np.linalg.norm(z0) * np.linalg.norm(zb))
        print("  [guess] correlation above/below = {:.5f}".format(corr))
        if corr > 0.99:
            z0 = 0.5 * (z0 + zb)
            print("  [guess] using the average of the two states")
    d0 = prob.diagnostics(z0)
    print("  [guess] Umax = {Umax:.4f}  K = {K:.5f}  Q = {Q:.4e}".format(**d0))

    z_ref = z0.copy()
    t_ref = prob.tangent(z_ref)
    _, Mref = prob.mass(sargs.T, z_ref)
    b = Mref @ t_ref
    b[prob.mask] = 0.0

    rows = []
    T, z, z_prev, T_prev = sargs.T, z0, None, None
    dT = -abs(args.dT) if (args.continue_to is not None and args.continue_to < sargs.T) else abs(args.dT)
    k = 0
    while True:
        print("[newton] T = {:.4f}".format(T))
        t_start = time.perf_counter()
        zs, c, ok, its = newton(prob, T, z, z_ref, t_ref, b)
        if not ok:
            if k == 0:
                sys.exit("Newton did not converge from the initial guess; try --t-max/--t-min"
                         " or --below")
            if abs(dT) / abs(args.dT) < 0.5 ** args.max_halvings:
                print("[stop] continuation failed at T = {:.4f}: last converged T = {:.4f}"
                      " (end of the branch, presumably the saddle-node)".format(T, T_prev))
                break
            dT *= 0.5
            T = T_prev + dT
            z = z_prev.copy()
            print("[cont] step halved: dT = {:.4f}".format(dT))
            continue
        d = prob.diagnostics(zs)
        row = dict(T=T, Umax=d["Umax"], K=d["K"], Q=d["Q"], c=c, newton_its=its,
                   wall=time.perf_counter() - t_start)
        if k == 0 or (args.eig_every > 0 and k % args.eig_every == 0):
            J, M = prob.mass(T, zs)
            sig, _ = leading_eigs(J, M, prob.mask, args.nev, args.shift)
            for j, s in enumerate(sig):
                row["sigma_{}_re".format(j + 1)] = float(s.real)
                row["sigma_{}_im".format(j + 1)] = float(s.imag)
            print("  [eig] " + "  ".join("{:+.5f}{:+.1e}i".format(s.real, s.imag) for s in sig))
            n_unst = int(np.sum(sig.real > 1e-6))
            n_zero = int(np.sum(np.abs(sig) <= 1e-4))
            row.update(n_unstable=n_unst, n_neutral=n_zero)
            print("  [eig] unstable: {}, neutral (translation): {}".format(n_unst, n_zero))
        print("  [state] T = {:.4f}: Umax = {:.4f}  K = {:.5f}  Q = {:.4e}  c = {:+.1e}"
              .format(T, d["Umax"], d["K"], d["Q"], c))
        rows.append(row)
        prob.write(out, T, zs, row)
        with open(out / "branch.csv", "w", newline="") as fh:
            keys = sorted({kk for r in rows for kk in r}, key=lambda s: (s != "T", s))
            w = csv.DictWriter(fh, fieldnames=keys)
            w.writeheader(); w.writerows(rows)
        k += 1
        if args.continue_to is None:
            break
        T_next = T + dT
        if (dT < 0 and T_next < args.continue_to - 1e-9) or (dT > 0 and T_next > args.continue_to + 1e-9):
            break
        # secant predictor
        z_guess = zs if z_prev is None else zs + (zs - z_prev) * (dT / (T - T_prev))
        z_prev, T_prev = zs, T
        T, z = T_next, z_guess
        # keep the phase reference and tangent of the current state
        z_ref, t_ref = zs.copy(), prob.tangent(zs)
    print("[done] {} states, branch.csv in {}".format(len(rows), out))


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/export_state.py <==
#!/usr/bin/env python3
"""
export_state.py -- convert edge_T*.npz (raw mixed vector z written by
edge_state.py) into plain arrays with dof coordinates, readable without
Firedrake.

    python reproduce/export_state.py OPT.npz results_new/edge_state/edge_T*.npz

OPT.npz is any optimal_E0_*.npz of the same run (it only provides the mesh
and discretization metadata).  For every edge_T<T>.npz it writes
edge_T<T>_fields.npz with

    xq, yq, q, p      Q1 dofs: coordinates, charge and pressure perturbations
    xu, yu, ux, uy    Q2 dofs: coordinates and velocity
    phi               potential perturbation (Q2 dofs, same coordinates)
    meta              JSON metadata of the state
"""

import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
for cand in (HERE.parent, HERE.parent / "src", HERE):
    if (cand / "ehd_optimize.py").exists():
        sys.path.insert(0, str(cand))
        break
sys.path.insert(0, str(HERE))


def main():
    if len(sys.argv) < 3:
        sys.exit(__doc__)
    import ehd_optimize as opt
    from firedrake import Function, SpatialCoordinate, VectorFunctionSpace
    from forward_trajectory import setup_args_from_npz

    sargs, _ = setup_args_from_npz(sys.argv[1])
    setup = opt.setup_problem(sargs)
    W, mesh = setup["W"], setup["mesh"]
    f = Function(W)
    u, p, q, phi = f.subfunctions

    def coords(space):
        V = VectorFunctionSpace(mesh, space.ufl_element().family(), space.ufl_element().degree())
        X = Function(V).interpolate(SpatialCoordinate(mesh))
        return X.dat.data_ro.copy()

    Xq = coords(q.function_space())
    Xu = coords(phi.function_space())
    for path in sys.argv[2:]:
        d = np.load(path, allow_pickle=False)
        with f.dat.vec_wo as v:
            v.array[:] = d["z"]
        U = u.dat.data_ro
        out = Path(path).with_name(Path(path).stem + "_fields.npz")
        np.savez(out, xq=Xq[:, 0], yq=Xq[:, 1], q=q.dat.data_ro.copy(), p=p.dat.data_ro.copy(),
                 xu=Xu[:, 0], yu=Xu[:, 1], ux=U[:, 0].copy(), uy=U[:, 1].copy(),
                 phi=phi.dat.data_ro.copy(), meta=d["meta"])
        print("wrote", out)


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/forward_trajectory.py <==
#!/usr/bin/env python3
"""
forward_trajectory.py

Unannotated forward evolution of a saved optimal charge perturbation
(optimal_E0_*.npz) with the residual-difference perturbation timestepper.

The discretization (C, M, T, L, mesh, phi degree, dt, time scheme, SUPG
settings, ...) is reconstructed from the metadata stored in the .npz, so the
trajectory is computed with exactly the model used in the optimization.
Missing keys (files from older versions) default to the legacy setup.

Output (CSV, one row per step):
    t, K = 1/2 ||u'||^2, Umax (nodal), Q = 1/2 ||q'||^2

Used for Eqs. (56)-(57) of the paper: first time at which Umax reaches the
ionic drift scale (Umax = 1).  With --E0 the control is rescaled to another
amplitude (useful for bracketing the minimal seed).
"""

import argparse
import csv
import sys
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
for cand in (HERE.parent, HERE.parent / "src", HERE):
    if (cand / "ehd_optimize.py").exists():
        sys.path.insert(0, str(cand))
        break

import ehd_optimize as opt  # noqa: E402

from firedrake import assemble, dx, inner  # noqa: E402
from firedrake.adjoint import stop_annotating  # noqa: E402
from firedrake.exceptions import ConvergenceError  # noqa: E402


class ThresholdReached(Exception):
    pass


# Defaults for keys absent from a .npz file (current standard setup:
# periodic two-roll layer).  Files written by ehd_optimize.py store all keys.
DEFAULTS = {
    "C": 10.0,
    "M": 10.0,
    "T": 160.0,
    "L": 1.228,
    "Nx": 124,
    "Ny": 100,
    "mesh_type": "quad",
    "y_grading": 0.0,
    "phi_degree": 2,
    "dt": 0.01,
    "time_scheme": "bdf2",
    "supg_tau": "steady",
    "supg_quadrature_degree": 4,
    "lateral_neumann": 0,
    "periodic": 1,
}


def setup_args_from_npz(path, dt_override=None):
    data = np.load(path, allow_pickle=False)
    ns = argparse.Namespace()
    for key, default in DEFAULTS.items():
        if key in data.files:
            raw = data[key][0]
            if isinstance(default, str):
                value = str(raw)
            elif isinstance(default, int):
                value = int(raw)
            else:
                value = float(raw)
        else:
            value = default
            print("[meta] '{}' not in file, using default {}".format(key, default))
        setattr(ns, key, value)

    ns.lateral_neumann = bool(ns.lateral_neumann)
    ns.periodic = bool(ns.periodic)
    ns.parity = "none"
    if dt_override is not None:
        ns.dt = float(dt_override)
    E0_saved = float(data["E0"][0])
    return ns, E0_saved


def main():
    p = argparse.ArgumentParser()
    p.add_argument("npz", help="optimal_E0_*.npz written by ehd_optimize.py")
    p.add_argument("--t-end", type=float, required=True)
    p.add_argument("--dt", type=float, default=None,
                   help="Override the time step stored in the file.")
    p.add_argument("--E0", type=float, default=None,
                   help="Rescale the control to this initial energy.")
    p.add_argument("--negate", action="store_true",
                   help="Evolve -q'_0 instead of q'_0 (excess/deficit test).")
    p.add_argument("--umax-threshold", type=float, default=1.0)
    p.add_argument("--stop-at-threshold", action="store_true")
    p.add_argument("--csv", type=str, default=None)
    args = p.parse_args()

    setup_args, E0_saved = setup_args_from_npz(args.npz, args.dt)
    E0 = E0_saved if args.E0 is None else args.E0
    steps = int(round(args.t_end / setup_args.dt))
    dt = setup_args.dt

    print("=" * 78)
    print("Forward trajectory of {}".format(args.npz))
    print("C={C} M={M} T={T} L={L} mesh={Nx}x{Ny} ({mesh_type}) phi P{phi_degree} "
          "{time_scheme} SUPG {supg_tau}".format(**vars(setup_args)))
    print("dt={} steps={} t_end={} E0={:.3e} (saved {:.3e})"
          .format(dt, steps, steps * dt, E0, E0_saved))
    print("=" * 78)

    setup = opt.setup_problem(setup_args)
    R = setup["R"]
    stepper = setup["stepper"]

    with stop_annotating():
        m = opt.load_control_npz(args.npz, R, setup["maps"], E0, "none")
        if args.negate:
            m *= -1.0
            print("[control] sign reversed: evolving -q'_0")

    rows = []
    state = {"t_cross": None}

    def report(step, z):
        u = z.subfunctions[0]
        q = z.subfunctions[2]
        t = (step + 1) * dt
        K = 0.5 * float(assemble(inner(u, u) * dx))
        Q = 0.5 * float(assemble(q * q * dx))
        Umax = opt.nodal_umax(u)
        rows.append({"t": t, "K": K, "Umax": Umax, "Q": Q})
        if state["t_cross"] is None and Umax >= args.umax_threshold:
            state["t_cross"] = t
            print("[cross] Umax={:.4f} >= {} at t={:.4f}"
                  .format(Umax, args.umax_threshold, t))
            if args.stop_at_threshold:
                raise ThresholdReached
        if (step + 1) % max(1, steps // 20) == 0 or step == steps - 1:
            print("  t={:8.4f}  K={:.6e}  Umax={:.6e}  Q={:.6e}"
                  .format(t, K, Umax, Q))

    t0 = time.perf_counter()
    status = "completed"
    try:
        with stop_annotating():
            stepper.run(m, steps, report=report)
    except ThresholdReached:
        status = "stopped at threshold"
    except ConvergenceError as exc:
        status = "Newton failure ({})".format(exc)
        print("WARNING: " + status)
    wall = time.perf_counter() - t0

    if args.csv:
        Path(args.csv).parent.mkdir(parents=True, exist_ok=True)
        with open(args.csv, "w", newline="") as f:
            writer = csv.DictWriter(f, fieldnames=["t", "K", "Umax", "Q"])
            writer.writeheader()
            writer.writerows(rows)

    if rows:
        k = int(np.argmax([r["Umax"] for r in rows]))
        print("[summary] {} after {} steps, wall={:.1f}s".format(status, len(rows), wall))
        print("[summary] max Umax={:.6e} at t={:.4f}".format(rows[k]["Umax"], rows[k]["t"]))
    if state["t_cross"] is not None:
        print("[summary] Umax threshold {} first reached at t={:.4f}"
              .format(args.umax_threshold, state["t_cross"]))
    else:
        print("[summary] Umax threshold {} not reached".format(args.umax_threshold))


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/linear_eigen.py <==
#!/usr/bin/env python3
"""
linear_eigen.py -- marginal (sigma = 0) linear stability of the hydrostatic
state for unipolar injection, after Perez, Vazquez, Wu & Traore,
J. Fluid Mech. 758 (2014) 586-602, Sec. 3.

With the scales of the present paper (q ~ q0, u ~ K V0/H, ...), the
perturbation equations at sigma = 0, after the rescaling p' -> (T/M^2) p',
read

    -Lap u' + grad p'  = -T C ( q_b grad phi' + q' grad phi_b )
     div u'            = 0
     L_q(u', q', phi') = 0          (linearized charge transport)
    -Lap phi'          = C q'

i.e. the generalized eigenvalue problem   A x = T B x   for the electric
Rayleigh number T (M drops out at marginal stability).  The smallest
positive eigenvalue is the linear threshold T_c for the given C, L and
lateral boundary conditions.

Two presets:

  --preset paper   Discretization of Perez et al. (2014): triangles,
                   P2 velocity / P1 pressure / P2 potential / P2 charge,
                   charge equation in divergence form, no stabilization.
                   Validation: C = 10, periodic, scan of the period
                   around L = 1.228 (two rolls), h = 0.01; Perez et al.
                   report T_c = 164.09 at half-wavelength 0.614.
  --preset code    Exactly the operator of ehd_optimize.py linearized at
                   the base state: quadrilaterals, Q2/Q1/Q1/Q2, charge
                   equation in the non-conservative form with the steady
                   SUPG term (linearized with UFL, including d tau).  Its
                   eigenvalue is the discrete threshold T_c^h that the
                   non-modal threshold T_c^NM of the time-stepping
                   optimization must reproduce on the same mesh.

Lateral boundaries: periodic (default), or --no-periodic for symmetry
("free") walls, --no-periodic --rigid-walls for no-slip walls.

The eigenproblem is solved by shift-invert Arnoldi with SciPy:
eigs((A - s B)^{-1} B) -> nu,  T = s + 1/nu, so B may be singular.
Serial only.

Outputs: table of eigenvalues (stdout), one CSV row per (mesh, L)
(--csv, appended), eigenfunctions as .npz (q', u_x, u_y on CG1 nodes, same
format as optimal_E0_*.npz) and optional VTK files.
"""

import argparse
import csv
import sys
import time
from pathlib import Path

import numpy as np
import scipy.sparse as sp
from scipy.sparse.linalg import LinearOperator, eigs, splu

HERE = Path(__file__).resolve().parent
for cand in (HERE.parent, HERE.parent / "src", HERE):
    if (cand / "ehd_optimize.py").exists():
        sys.path.insert(0, str(cand))
        break

import ehd_optimize as opt  # noqa: E402

from firedrake import (  # noqa: E402
    Constant,
    DirichletBC,
    Function,
    FunctionSpace,
    TestFunctions,
    TrialFunction,
    VectorFunctionSpace,
    assemble,
    derivative,
    div,
    dot,
    dx,
    grad,
    inner,
    split,
    sqrt,
)
from firedrake.adjoint import pause_annotation  # noqa: E402


PRESETS = {
    "paper": dict(mesh_type="left", charge_degree=2, phi_degree=2,
                  charge_form="divergence", supg="none"),
    "code": dict(mesh_type="quad", charge_degree=1, phi_degree=2,
                 charge_form="nonconservative", supg="steady"),
}


# -----------------------------------------------------------------------------
# Discrete operators
# -----------------------------------------------------------------------------


def build_problem(args, L, Nx, Ny):
    mesh = opt.build_mesh(Nx, Ny, L, args.mesh_type, args.y_grading,
                          periodic=args.periodic)
    geom = opt.mesh_geometry(mesh)
    V = VectorFunctionSpace(mesh, "CG", 2)
    Q = FunctionSpace(mesh, "CG", 1)
    R = FunctionSpace(mesh, "CG", args.charge_degree)
    P = FunctionSpace(mesh, "CG", args.phi_degree)
    W = V * Q * R * P

    C = Constant(args.C)
    Es = opt.compute_Es(args.C)
    _, _, rho_b, phi_b = opt.make_base_components(mesh, V, Q, R, P,
                                                  args.C, 1.0, Es)
    h = opt.cell_size(mesh)

    # Linearized charge operator: derivative at z' = 0 of the steady charge
    # residual, written exactly as in ehd_optimize.py.
    z0 = Function(W)
    up, _, qp, php = split(z0)
    v, s, w, psi = TestFunctions(W)
    rho = rho_b + qp
    phi = phi_b + php
    vq = up - grad(phi)
    if args.charge_form == "nonconservative":
        strong = dot(vq, grad(rho)) + C * rho * rho
    else:
        strong = div(rho * vq)
    F_q = strong * w * dx
    if args.supg == "steady":
        vnorm = sqrt(dot(vq, vq) + Constant(1.0e-20))
        tau = ((Constant(2.0) * vnorm / h) ** 2
               + (Constant(2.0) * C * rho) ** 2
               + Constant(1.0e-20)) ** Constant(-0.5)
        dx_supg = dx(metadata={"quadrature_degree": args.supg_quadrature_degree})
        F_q += tau * strong * dot(vq, grad(w)) * dx_supg

    trial = TrialFunction(W)
    du, dp, dq, dphi = split(trial)
    a_q = derivative(F_q, z0, trial)

    a_A = (inner(grad(du), grad(v)) * dx
           - dp * div(v) * dx
           + div(du) * s * dx
           + inner(grad(dphi), grad(psi)) * dx
           - C * dq * psi * dx
           + a_q)
    a_B = -C * inner(rho_b * grad(dphi) + dq * grad(phi_b), v) * dx

    # Constrained dofs: indicator vector in the global ordering of W.
    bot, top = geom["bottom"], geom["top"]
    ind = Function(W)
    bcs = [
        DirichletBC(W.sub(0), Constant((1.0, 1.0)), (bot, top)),
        DirichletBC(W.sub(2), Constant(1.0), bot),
        DirichletBC(W.sub(3), Constant(1.0), (bot, top)),
    ]
    if not geom["periodic"]:
        if args.rigid_walls:
            bcs.append(DirichletBC(W.sub(0), Constant((1.0, 1.0)),
                                   (opt.LEFT, opt.RIGHT)))
        else:
            bcs.append(DirichletBC(W.sub(0).sub(0), Constant(1.0),
                                   (opt.LEFT, opt.RIGHT)))
    for bc in bcs:
        bc.apply(ind)
    ind.subfunctions[1].dat.data[0] = 1.0       # pin one pressure dof
    with ind.dat.vec_ro as vec:
        mask = np.abs(vec.array) > 0.5

    def to_csr(form):
        M = assemble(form, mat_type="aij")
        pm = M.petscmat
        ip, ind_, val = pm.getValuesCSR()
        return sp.csr_matrix((val, ind_, ip), shape=pm.getSize())

    A = to_csr(a_A)
    B = to_csr(a_B)
    keep = sp.diags((~mask).astype(float))
    A = (keep @ A @ keep + sp.diags(mask.astype(float))).tocsc()
    B = (keep @ B @ keep).tocsc()

    return dict(mesh=mesh, W=W, A=A, B=B, mask=mask, geom=geom, Es=Es)


def solve_eigen(A, B, sigma, nev, tol):
    t0 = time.perf_counter()
    lu = splu((A - sigma * B).tocsc(), permc_spec="COLAMD")
    op = LinearOperator(A.shape, matvec=lambda x: lu.solve(B @ x),
                        dtype=float)
    nu, X = eigs(op, k=nev, which="LM", tol=tol,
                 ncv=max(2 * nev + 1, 24), maxiter=5000)
    T = sigma + 1.0 / nu
    order = np.argsort(T.real)
    return T[order], X[:, order], time.perf_counter() - t0


def physical(T, X, imag_tol=1e-4):
    """Real positive eigenvalues (|Im| <= imag_tol |Re|), one per conjugate
    pair, reported by their real part."""
    out = []
    for i, t in enumerate(T):
        if not (np.isfinite(t) and t.real > 0
                and abs(t.imag) <= imag_tol * abs(t.real)):
            continue
        if t.imag < -1e-12 * abs(t.real):
            continue                      # keep one member of a conjugate pair
        out.append((t.real, X[:, i]))
        if abs(t.imag) > 1e-12 * abs(t.real):
            print("  note: T = {:.6f} {:+.2e}i accepted (complex pair; "
                  "Re T reported)".format(t.real, t.imag))
    return out


# -----------------------------------------------------------------------------
# Eigenfunction output
# -----------------------------------------------------------------------------


def save_eigenfunction(prob, x, T, path, meta, vtk):
    W, mesh = prob["W"], prob["mesh"]
    x = x / x[np.argmax(np.abs(x))]
    f = Function(W, name="eigenfunction")
    with f.dat.vec_wo as v:
        v.array[:] = np.real(x)
    u, _, q, phi = f.subfunctions
    R1 = FunctionSpace(mesh, "CG", 1)
    q1 = Function(R1).interpolate(q)
    ux = Function(R1).interpolate(u[0])
    uy = Function(R1).interpolate(u[1])
    scale = np.max(np.abs(q1.dat.data_ro))
    sgn = np.sign(q1.dat.data_ro[np.argmax(np.abs(q1.dat.data_ro))])
    fac = sgn / scale if scale > 0 else 1.0
    payload = {
        "values": np.asarray(q1.dat.data_ro) * fac,
        "ux": np.asarray(ux.dat.data_ro) * fac,
        "uy": np.asarray(uy.dat.data_ro) * fac,
        "coords": opt.scalar_space_dof_coordinates(R1),
        "E0": np.asarray([float(opt.l2_inner(q1, q1)) * fac**2]),
        "T_eig": np.asarray([T]),
        "kind": np.asarray(["eigenfunction"]),
    }
    for k, val in meta.items():
        payload[k] = np.asarray([val])
    np.savez(path, **payload)
    print("  saved", path)
    if vtk:
        try:
            try:
                from firedrake.output import VTKFile
            except ImportError:
                from firedrake import File as VTKFile
            for fld, name in ((u, "u"), (q, "q"), (phi, "phi")):
                fld.rename(name)
                VTKFile(str(path).replace(".npz", "_{}.pvd".format(name))).write(fld)
        except Exception as exc:          # VTK output is optional
            print("  (VTK output skipped: {})".format(exc))


# -----------------------------------------------------------------------------


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--preset", choices=PRESETS, default="code")
    ap.add_argument("--C", type=float, default=10.0)
    ap.add_argument("--L", type=float, default=1.228)
    ap.add_argument("--Nx", type=int, default=None)
    ap.add_argument("--Ny", type=int, default=None)
    ap.add_argument("--h", type=float, default=None,
                    help="Mesh size (sets Nx = round(L/h), Ny = round(1/h)).")
    ap.add_argument("--periodic", action=argparse.BooleanOptionalAction,
                    default=True,
                    help="Periodic in x (default); --no-periodic: walls.")
    ap.add_argument("--rigid-walls", action="store_true",
                    help="No-slip lateral walls (walled domain only).")
    ap.add_argument("--mesh-type", choices=("quad", "left", "right", "crossed"),
                    default=None)
    ap.add_argument("--charge-degree", type=int, default=None)
    ap.add_argument("--phi-degree", type=int, default=None)
    ap.add_argument("--charge-form", choices=("nonconservative", "divergence"),
                    default=None)
    ap.add_argument("--supg", choices=("none", "steady"), default=None)
    ap.add_argument("--supg-quadrature-degree", type=int, default=4)
    ap.add_argument("--y-grading", type=float, default=0.0)
    ap.add_argument("--sigma", type=float, default=150.0,
                    help="Shift: eigenvalues T closest to it are computed.")
    ap.add_argument("--nev", type=int, default=10)
    ap.add_argument("--imag-tol", type=float, default=1e-4,
                    help="Accept eigenvalues with |Im T| <= tol |Re T| and report "
                         "Re T. On a periodic mesh without reflection symmetry "
                         "(triangles 'left'/'right') the cos/sin pair splits into "
                         "a complex-conjugate pair; use e.g. 1e-2 there.")
    ap.add_argument("--verbose", action="store_true",
                    help="Print the raw eigenvalues (complex ones included).")
    ap.add_argument("--tol", type=float, default=1e-10)
    ap.add_argument("--L-scan", type=float, nargs=3, metavar=("LMIN", "LMAX", "N"),
                    default=None, help="Scan L; report T_1(L) and its minimum.")
    ap.add_argument("--save", type=int, default=0,
                    help="Save the first N eigenfunctions (.npz).")
    ap.add_argument("--vtk", action="store_true")
    ap.add_argument("--label", default="")
    ap.add_argument("--csv", default=None, help="Append results to this CSV.")
    ap.add_argument("--outdir", default="modal_results")
    args = ap.parse_args()

    for k, v in PRESETS[args.preset].items():
        if getattr(args, k) is None:
            setattr(args, k, v)
    if args.periodic and args.rigid_walls:
        sys.exit("--periodic and --rigid-walls are incompatible")

    pause_annotation()
    outdir = Path(args.outdir)
    outdir.mkdir(parents=True, exist_ok=True)

    if args.L_scan:
        Ls = np.linspace(args.L_scan[0], args.L_scan[1], int(args.L_scan[2]))
    else:
        Ls = [args.L]

    walls = "periodic" if args.periodic else ("rigid" if args.rigid_walls else "symmetry")
    print("=" * 78)
    print("Marginal linear stability (A x = T B x): preset={} C={} walls={}"
          .format(args.preset, args.C, walls))
    print("elements: u P2, p P1, q P{}, phi P{}; mesh {}; charge {}; SUPG {}"
          .format(args.charge_degree, args.phi_degree, args.mesh_type,
                  args.charge_form, args.supg))
    print("=" * 78)

    results = []
    for L in Ls:
        if args.h:
            Nx, Ny = max(1, int(round(L / args.h))), int(round(1.0 / args.h))
        else:
            Nx, Ny = args.Nx or 62, args.Ny or 100
        prob = build_problem(args, float(L), Nx, Ny)
        n = prob["A"].shape[0]
        T, X, wall = solve_eigen(prob["A"], prob["B"], args.sigma, args.nev, args.tol)
        phys = physical(T, X, args.imag_tol)
        Tvals = [t for t, _ in phys]
        print("L={:.4f} mesh={}x{} dofs={} ({:.1f}s): T = {}".format(
            L, Nx, Ny, n, wall, ", ".join("{:.4f}".format(t) for t in Tvals)))
        if args.verbose or not Tvals:
            # Raw spectrum near the shift, including complex/negative values.
            print("  raw eigenvalues near sigma={}: {}".format(args.sigma, ", ".join(
                "{:.4f}{:+.4f}i".format(t.real, t.imag) for t in T)))
        results.append((float(L), Nx, Ny, Tvals))

        if args.csv and Tvals:
            new = not Path(args.csv).exists()
            with open(args.csv, "a", newline="") as f:
                wtr = csv.writer(f)
                if new:
                    wtr.writerow(["label", "preset", "walls", "C", "L", "Nx", "Ny",
                                  "dofs"] + ["T{}".format(i + 1) for i in range(args.nev)])
                wtr.writerow([args.label, args.preset, walls, args.C, L, Nx, Ny, n]
                             + ["{:.8f}".format(t) for t in Tvals])

        for i, (t, x) in enumerate(phys[: args.save]):
            meta = dict(C=args.C, L=float(L), Nx=Nx, Ny=Ny,
                        mesh_type=args.mesh_type, periodic=int(args.periodic),
                        preset=args.preset, walls=walls)
            name = "eig{}_{}_{}_L{:.4f}_{}x{}.npz".format(
                i + 1, args.preset, walls, L, Nx, Ny)
            save_eigenfunction(prob, x, t, outdir / name, meta, args.vtk)

    if args.L_scan and len(results) >= 3:
        Ls_ = np.array([r[0] for r in results])
        T1 = np.array([r[3][0] if r[3] else np.nan for r in results])
        if np.all(np.isnan(T1)):
            sys.exit("No real positive eigenvalue found near sigma={} for any L; "
                     "see the raw eigenvalues above.".format(args.sigma))
        i = int(np.nanargmin(T1))
        if 0 < i < len(Ls_) - 1:
            c2, c1, c0 = np.polyfit(Ls_[i - 1:i + 2], T1[i - 1:i + 2], 2)
            Lc = -c1 / (2 * c2)
            Tc = c0 - c1 * c1 / (4 * c2)
            print("Minimum over L (parabolic fit): L_c = {:.4f}, T_c = {:.4f}"
                  .format(Lc, Tc))
        else:
            print("Minimum at the end of the scan (L={:.4f}, T={:.4f}); widen it."
                  .format(Ls_[i], T1[i]))


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/minimal_seed.py <==
#!/usr/bin/env python3
"""
minimal_seed.py -- bracket the minimal seed E0c(T) of subcritical
electroconvection with nonlinear optimal perturbations (periodic layer).

For a given T < T_c the minimal seed is the smallest initial charge
perturbation that drives the layer to the finite-amplitude convective
state.  Following Pringle & Kerswell (2010), it is approached from below
with optimal perturbations: for each E0 the perturbation maximizing J(tau)
is computed and then evolved forward to t_end.  Its fate classifies E0:

    transition      U_max(t_end) >= U_trans   (convective state, |u| > drift)
    no transition   otherwise                 (relaxes towards rest)

Algorithm, per T:
  1. scan: E0 over E0_SCAN (ascending, continuation from the previous
     optimum, loose optimization tolerance) until the first transition;
  2. bisection in log E0 between the last non-transitioning and the first
     transitioning amplitude (n_bisect steps, each restarted from the
     nearest lower optimum).
The result is a bracket E0_lo < E0c <= E0_hi; report e0c = E0c/|Omega|.

The optimum at a given E0 only needs to be good enough to find a
transitioning trajectory: an optimization that transitions proves
E0 >= E0c (upper bound), so a loose tolerance suffices; a non-transitioning
optimum is a lower bound only up to the quality of the optimization.

Runs are resumable: every (T, E0) case lives in its own folder and its
classification is cached in result.json.

Usage
-----
  python minimal_seed.py --T 150                         # one T (one job)
  python minimal_seed.py --summarize results/.../minimal_seed
"""

import argparse
import csv
import json
import math
import os
import subprocess
import sys
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
OPT = next((p for p in (ROOT / "ehd_optimize.py", ROOT / "src" / "ehd_optimize.py")
            if p.exists()), ROOT / "ehd_optimize.py")
FWD = HERE / "forward_trajectory.py"


def run(cmd, log):
    env = dict(os.environ, OMP_NUM_THREADS="1", PYTHONUNBUFFERED="1",
               PETSC_OPTIONS=os.environ.get("PETSC_OPTIONS", "") + " -options_left no")
    with open(log, "w") as f:
        r = subprocess.run([str(c) for c in cmd], stdout=f, stderr=subprocess.STDOUT,
                           env=env)
    return r.returncode


def read_last_row(path):
    with open(path, newline="") as f:
        rows = list(csv.DictReader(f))
    return rows[-1] if rows else None


def case(args, T, E0, restart, outdir):
    """Optimize at E0, evolve the optimum, classify.  Cached in result.json."""
    d = outdir / "E0_{:.4e}".format(E0)
    res_file = d / "result.json"
    if res_file.exists():
        return json.loads(res_file.read_text())
    d.mkdir(parents=True, exist_ok=True)
    steps = int(round(args.tau / args.dt))

    cmd = [sys.executable, OPT, "--C", args.C, "--M", args.M, "--T", T,
           "--periodic", "--L", args.L, "--Nx", args.Nx, "--Ny", args.Ny,
           "--dt", args.dt, "--steps", steps, "--E0-values", E0,
           "--optimizer", "lbfgs", "--max-iterations", args.max_iterations,
           "--projected-gradient-tol", args.tol, "--no-final-gradient-check",
           "--output-dir", d]
    cmd += ["--restart", restart] if restart else ["--seed", "mixed"]
    t0 = time.time()
    rc = run(cmd, d / "opt.log")
    npz = sorted(d.glob("optimal_E0_*.npz"))
    if rc != 0 or not npz:
        # At large amplitude a full Newton step can diverge (DIVERGED_DTOL);
        # retry once with a backtracking line search.
        rc = run(cmd + ["--snes-linesearch", "bt"], d / "opt_retry_bt.log")
        npz = sorted(d.glob("optimal_E0_*.npz"))
    if rc != 0 or not npz:
        res = {"E0": E0, "status": "opt_failed", "rc": rc}
        res_file.write_text(json.dumps(res))
        return res
    summ = read_last_row(d / "continuation_summary.csv")

    traj = d / "trajectory.csv"
    rc = run([sys.executable, FWD, npz[0], "--t-end", args.t_end,
              "--umax-threshold", args.U_trans, "--csv", traj], d / "fwd.log")
    t_rows = []
    if traj.exists():
        with open(traj, newline="") as f:
            t_rows = [{k: float(v) for k, v in r.items()} for r in csv.DictReader(f)]
    if not t_rows:
        res = {"E0": E0, "status": "fwd_failed", "rc": rc}
        res_file.write_text(json.dumps(res))
        return res
    t_end_reached = t_rows[-1]["t"]
    U_end = t_rows[-1]["Umax"]
    K_end = t_rows[-1]["K"]
    U_max = max(r["Umax"] for r in t_rows)
    t_cross = next((r["t"] for r in t_rows if r["Umax"] >= args.U_trans), None)
    # Outcome of the trajectory:
    #   transition  run complete, U_end >= U_trans and K not decaying over the
    #               last quarter (saturated on the convective state)
    #   decay       run complete and U_end < U_small
    #   undecided   anything else: forward run stopped early (Newton failure,
    #               possibly a numerical blow-up), or still evolving at t_end
    #               (slow transients near the edge state or below T_NL)
    complete = t_end_reached >= args.t_end - 1e-6
    K_q = next(r["K"] for r in t_rows if r["t"] >= 0.75 * t_end_reached)
    saturated = K_end >= args.K_plateau * K_q
    if complete and U_end >= args.U_trans and saturated:
        outcome = "transition"
    elif complete and U_end < args.U_small:
        outcome = "decay"
    else:
        outcome = "undecided"
    transition = outcome == "transition"
    # Regular convective rolls have U_max / sqrt(K) of about 2-3; much larger
    # values indicate a localized velocity spike (to be checked, possibly a
    # numerical artifact) rather than the convective state.
    u_over_sqrtK = U_end / math.sqrt(K_end) if K_end > 0 else float("nan")
    suspect = bool(transition and u_over_sqrtK > args.suspect_ratio)

    res = {"E0": E0, "e0": E0 / args.L, "status": "ok",
           "transition": bool(transition), "outcome": outcome,
           "complete": bool(complete), "Gq": float(summ["Gq"]),
           "gradient_ratio": float(summ["gradient_ratio"]),
           "iterations": int(summ["iterations"]),
           "U_end": U_end, "K_end": K_end, "U_max": U_max,
           "U_over_sqrtK": u_over_sqrtK, "suspect": suspect,
           "t_cross": t_cross, "t_end": t_end_reached,
           "npz": str(npz[0]), "wall": time.time() - t0}
    res_file.write_text(json.dumps(res, indent=1))
    return res


def log_line(T, r):
    if r["status"] != "ok":
        return "[T={:g}] E0={:.3e}  {}".format(T, r["E0"], r["status"])
    if r.get("outcome") == "undecided":
        return ("[T={:g}] E0={:.3e}  UNDECIDED (complete={}, U_end={:.3f}, "
                "K_end={:.3g}, t_end={:.2f}) ({:.0f}s)").format(
            T, r["E0"], r["complete"], r["U_end"], r["K_end"], r["t_end"], r["wall"])
    return ("[T={:g}] E0={:.3e} e0={:.3e}  {:13s}{} Gq={:9.2f} ratio={:.1e} "
            "U_end={:.3f} U_max={:.3f} t_cross={} ({:.0f}s)").format(
        T, r["E0"], r["e0"], "TRANSITION" if r["transition"] else "no transition",
        " (SUSPECT)" if r.get("suspect") else "", r["Gq"], r["gradient_ratio"], r["U_end"], r["U_max"],
        "-" if r["t_cross"] is None else "{:.2f}".format(r["t_cross"]), r["wall"])


def search(args):
    T = args.T
    outdir = Path(args.out) / "T{:g}".format(T)
    outdir.mkdir(parents=True, exist_ok=True)
    results = []

    def record(r):
        results.append(r)
        print(log_line(T, r), flush=True)
        with open(outdir / "seed_log.csv", "w", newline="") as f:
            keys = ["E0", "e0", "status", "outcome", "transition", "suspect", "Gq",
                    "gradient_ratio", "iterations", "U_end", "K_end", "U_over_sqrtK",
                    "U_max", "t_cross", "t_end", "wall"]
            w = csv.DictWriter(f, fieldnames=keys, extrasaction="ignore")
            w.writeheader()
            w.writerows(sorted(results, key=lambda x: x["E0"]))

    # 1. scan
    lo = hi = None
    restart = None
    for E0 in args.E0_scan:
        r = case(args, T, E0, restart, outdir)
        record(r)
        if r["status"] != "ok":
            continue
        if r["transition"]:
            hi = r
            break
        lo = r
        restart = r["npz"]

    # 2. bisection in log E0
    if lo is not None and hi is not None:
        for _ in range(args.n_bisect):
            mid = math.sqrt(lo["E0"] * hi["E0"])
            r = case(args, T, mid, lo["npz"], outdir)
            record(r)
            if r["status"] != "ok":
                break
            if r["transition"]:
                hi = r
            else:
                lo = r

    # Reported bracket: upper bound = smallest saturated transition; lower
    # bound = largest clearly decaying case below it (undecided cases are
    # bounds of neither kind).
    ok = [r for r in results if r["status"] == "ok"]
    his = [r for r in ok if r.get("outcome") == "transition"]
    hi = min(his, key=lambda r: r["E0"]) if his else None
    los = [r for r in ok if r.get("outcome") == "decay"
           and (hi is None or r["E0"] < hi["E0"])]
    lo = max(los, key=lambda r: r["E0"]) if los else None
    und = sorted(r["E0"] for r in ok if r.get("outcome") == "undecided")
    summary = {"T": T, "L": args.L, "tau": args.tau, "t_end": args.t_end,
               "U_trans": args.U_trans, "mesh": "{}x{}".format(args.Nx, args.Ny),
               "E0_lo": lo["E0"] if lo else None, "E0_hi": hi["E0"] if hi else None,
               "E0_undecided": und}
    if lo and hi:
        summary["E0c"] = math.sqrt(lo["E0"] * hi["E0"])
        msg = "E0c in ({:.4e}, {:.4e}]".format(lo["E0"], hi["E0"])
    elif hi:
        msg = "E0c <= {:.4e} (no decaying case below it)".format(hi["E0"])
    else:
        msg = "no saturated transition up to E0={:.1e}".format(args.E0_scan[-1])
    if und:
        msg += "; undecided at E0 = " + ", ".join("{:.4e}".format(e) for e in und)
    (outdir / "summary.json").write_text(json.dumps(summary, indent=1))
    print("[T={:g}] RESULT: {}".format(T, msg), flush=True)


def summarize(root):
    root = Path(root)
    rows = []
    for f in sorted(root.glob("T*/summary.json"), key=lambda p: float(p.parent.name[1:])):
        rows.append(json.loads(f.read_text()))
    print("{:>7} {:>12} {:>12} {:>12}".format("T", "E0_lo", "E0_hi", "e0c"))
    for s in rows:
        fmt = lambda v: "{:.3e}".format(v) if v else "-"
        print("{:>7g} {:>12} {:>12} {:>12}".format(
            s["T"], fmt(s.get("E0_lo")), fmt(s.get("E0_hi")), fmt(s.get("e0c"))))
    try:
        import matplotlib
        matplotlib.use("Agg")
        import matplotlib.pyplot as plt
        ok = [s for s in rows if s.get("e0c")]
        if ok:
            fig, ax = plt.subplots(figsize=(4.2, 3.2))
            T = np.array([s["T"] for s in ok])
            lo = np.array([s["E0_lo"] for s in ok]) / ok[0]["L"]
            hi = np.array([s["E0_hi"] for s in ok]) / ok[0]["L"]
            c = np.sqrt(lo * hi)
            ax.errorbar(T, c, yerr=[c - lo, hi - c], fmt="o-", capsize=3)
            ax.set_yscale("log")
            ax.set_xlabel("$T$")
            ax.set_ylabel(r"$e_0^c=E_0^c/|\Omega|$")
            ax.grid(True, which="both", alpha=0.3)
            fig.tight_layout()
            fig.savefig(root / "fig_minimal_seed.pdf")
            fig.savefig(root / "fig_minimal_seed.png", dpi=200)
            print("figure:", root / "fig_minimal_seed.png")
    except Exception as exc:
        print("(no figure: {})".format(exc))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--summarize", default=None, metavar="ROOT")
    ap.add_argument("--T", type=float)
    ap.add_argument("--C", type=float, default=10.0)
    ap.add_argument("--M", type=float, default=10.0)
    ap.add_argument("--L", type=float, default=1.228)
    ap.add_argument("--Nx", type=int, default=62)
    ap.add_argument("--Ny", type=int, default=50)
    ap.add_argument("--dt", type=float, default=0.01)
    ap.add_argument("--tau", type=float, default=1.0)
    ap.add_argument("--t-end", type=float, default=10.0)
    ap.add_argument("--U-trans", type=float, default=1.0)
    ap.add_argument("--E0-scan", type=str, default="1e-6,1e-5,1e-4,1e-3,1e-2")
    ap.add_argument("--n-bisect", type=int, default=4)
    ap.add_argument("--max-iterations", type=int, default=12)
    ap.add_argument("--tol", type=float, default=1e-2)
    ap.add_argument("--U-small", type=float, default=0.05,
                    help="U_end below this (complete run) = decay.")
    ap.add_argument("--K-plateau", type=float, default=0.95,
                    help="Transition requires K_end >= this x K(0.75 t_end).")
    ap.add_argument("--suspect-ratio", type=float, default=6.0,
                    help="Flag transitions with U_end/sqrt(K_end) above this.")
    ap.add_argument("--out", default="results_new/fast_paper/minimal_seed")
    args = ap.parse_args()

    if args.summarize:
        summarize(args.summarize)
        return
    if args.T is None:
        sys.exit("--T is required (or --summarize ROOT)")
    args.E0_scan = [float(x) for x in args.E0_scan.split(",") if x.strip()]
    search(args)


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/modal_projection.py <==
#!/usr/bin/env python3
"""
modal_projection.py -- decomposition of optimal-perturbation trajectories on
the temporal eigenmodes of the linearized problem.

Temporal eigenproblem
---------------------
The discrete perturbation problem advanced by ehd_optimize.py is the
differential-algebraic system

    M dz'/dt + S'(z') = 0,      S'(z') = S(z_b + z') - S(z_b),

with S the steady residual and M the matrix of the time-derivative terms
(velocity, charge and the SUPG time-derivative term; p' and phi' carry none,
so M is singular).  Linearizing at z' = 0, J = dS'/dz'(0), modes
z' = x exp(sigma t) satisfy

    -J x = sigma M x .                                         (1)

J and M are assembled from the very residual of the timestepper: with the
time-derivative coefficients set to zero the Jacobian is J; with a backward
Euler derivative of step dt it is J + M/dt.

Non-normality: biorthogonal projection
--------------------------------------
The eigenvectors x_j are not orthogonal.  With the left eigenvectors w_j,
-J^T w_j = sigma_j M^T w_j, the expansion coefficients of a state z are

    a = G^{-1} W^T M z,      G = W^T M X,                       (2)

which is exact for z in the span of X, and in the linear regime gives
a_j(t) = a_j(0) exp(sigma_j t).  Modes are grouped in families of equal
eigenvalue (the cos/sin pairs of the periodic layer and complex-conjugate
pairs); the kinetic energy of the component of family g,

    K_g(t) = 1/2 || u-part of sum_{j in g} a_j x_j ||^2 ,

is independent of the horizontal phase, so neither the trajectory nor the
modes need to be translated.  Also reported: the maximum velocity Umax
(nodal), the total kinetic energy K,
the energy of the retained part K_modes, of the residual K_res, and
sum_g K_g, which exceeds K when the modal components cancel each other
(non-normal growth).

Usage
-----
  # one or several trajectories with the same discretization and T
  python modal_projection.py run OPT1.npz [OPT2.npz ...] --t-end 40 \
      --nev 40 --save-every 0.1 --out results_new/.../modal_projection

  # figure from the CSV files (numpy + matplotlib only)
  python modal_projection.py plot results_new/.../modal_projection
"""

import argparse
import csv
import json
import sys
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent


# =============================================================================
# Pure linear algebra (no Firedrake; unit-testable)
# =============================================================================


def group_families(sigma, rtol=1e-6, atol=1e-9):
    """Group eigenvalues that are equal (degenerate pairs) or complex
    conjugate.  Returns a list of index lists, ordered by decreasing Re."""
    keys = []
    fam = []
    for j, s in enumerate(sigma):
        tol = atol + rtol * max(1.0, abs(s))
        for g, (re, im) in enumerate(keys):
            if abs(s.real - re) <= tol and abs(abs(s.imag) - im) <= tol:
                fam[g].append(j)
                break
        else:
            keys.append((s.real, abs(s.imag)))
            fam.append([j])
    order = np.argsort([-k[0] for k in keys])
    return [fam[i] for i in order], [keys[i] for i in order]


def match_left(sig_r, sig_l, families, rtol=1e-6, atol=1e-9):
    """For each family of right eigenvalues, the indices of left eigenvalues
    with the same value (same multiplicity required)."""
    out = []
    used = set()
    for g in families:
        s = sig_r[g[0]]
        tol = atol + rtol * max(1.0, abs(s))
        cand = [i for i, t in enumerate(sig_l)
                if i not in used and abs(t.real - s.real) <= tol
                and abs(abs(t.imag) - abs(s.imag)) <= tol]
        out.append(cand)
        used.update(cand)
    return out


def projector(X, Wl, Mmat):
    """P = (W^T M X)^{-1} W^T M  (dense, nev x N), so that a = P z."""
    MX = Mmat @ X
    G = Wl.T @ MX
    WtM = (Mmat.T @ Wl).T
    cond = np.linalg.cond(G)
    return np.linalg.solve(G, WtM), cond


def family_energies(a, X_u, Mu, families):
    """K_g = 1/2 c^H Mu c with c the u-part of sum_{j in g} a_j x_j."""
    K = []
    for g in families:
        c = X_u[:, g] @ a[g]
        K.append(0.5 * float(np.real(np.conj(c) @ (Mu @ c))))
    return np.array(K)


def dominant_wavenumber(values, coords, L):
    """Horizontal wavenumber index n (k = 2 pi n / L) carrying most of the
    energy of a nodal field on the structured periodic grid."""
    xs = np.round(coords[:, 0] / L, 10)
    ys = np.round(coords[:, 1], 10)
    ux, ix = np.unique(xs, return_inverse=True)
    uy, iy = np.unique(ys, return_inverse=True)
    F = np.zeros((len(uy), len(ux)), dtype=complex)
    F[iy, ix] = values
    P = np.sum(np.abs(np.fft.fft(F, axis=1)) ** 2, axis=0)
    half = len(ux) // 2 + 1
    Pn = P[:half].copy()
    Pn[1:half] += P[::-1][:half - 1]          # +n and -n together
    return int(np.argmax(Pn))


# =============================================================================
# Firedrake part
# =============================================================================


def build_operators(setup, sargs):
    """J and M of (1) as SciPy CSR matrices, the Dirichlet mask, and the
    slice of the velocity dofs in the mixed ordering."""
    import scipy.sparse as sp
    import ehd_optimize as opt
    from firedrake import Constant, DirichletBC, Function, assemble, derivative

    st = setup["stepper"]
    mesh, W = setup["mesh"], setup["W"]
    st.z_new.assign(0.0)
    st.z_old.assign(0.0)
    st.z_oldold.assign(0.0)

    def jac(coeffs):
        F = st._residual(mesh, setup["base_components"], sargs.C, sargs.M, sargs.T,
                         setup["h"], coeffs, sargs.supg_quadrature_degree,
                         sargs.supg_tau)
        A = assemble(derivative(F, st.z_new), mat_type="aij").petscmat
        ip, ind, val = A.getValuesCSR()
        return sp.csr_matrix((val, ind, ip), shape=A.getSize())

    J = jac((0.0, 0.0, 0.0))
    M = (jac((1.0, 0.0, 0.0)) - J) * st.dt
    M.eliminate_zeros()

    geom = opt.mesh_geometry(mesh)
    ind = Function(W)
    bcs = [DirichletBC(W.sub(0), Constant((1.0, 1.0)), (geom["bottom"], geom["top"])),
           DirichletBC(W.sub(2), Constant(1.0), geom["bottom"]),
           DirichletBC(W.sub(3), Constant(1.0), (geom["bottom"], geom["top"]))]
    for bc in bcs:
        bc.apply(ind)
    ind.subfunctions[1].dat.data[0] = 1.0          # pressure gauge
    with ind.dat.vec_ro as v:
        mask = np.abs(v.array) > 0.5
    n_u = ind.subfunctions[0].dat.data_ro.size
    return J, M, mask, n_u


def solve_temporal(J, M, mask, nev, shift, tol):
    """Right and left eigenpairs of -J x = sigma M x nearest to the shift."""
    import scipy.sparse as sp
    from scipy.sparse.linalg import LinearOperator, eigs, splu

    keep = sp.diags((~mask).astype(float))
    A = (keep @ (-J) @ keep + sp.diags(mask.astype(float))).tocsc()
    B = (keep @ M @ keep).tocsc()
    n = A.shape[0]

    def eig(Aop, Bop):
        lu = splu((Aop - shift * Bop).tocsc(), permc_spec="COLAMD")
        op = LinearOperator((n, n), matvec=lambda x: lu.solve(Bop @ x), dtype=float)
        nu, V = eigs(op, k=nev, which="LM", tol=tol, ncv=max(2 * nev + 1, 40),
                     maxiter=10000)
        return shift + 1.0 / nu, V

    t0 = time.perf_counter()
    sig_r, X = eig(A, B)
    sig_l, Wl = eig(A.T.tocsc(), B.T.tocsc())
    return sig_r, X, sig_l, Wl, A, B, time.perf_counter() - t0


def run(args):
    import ehd_optimize as opt
    from firedrake import Function, FunctionSpace, assemble, dx, inner
    from firedrake.adjoint import stop_annotating
    from firedrake.exceptions import ConvergenceError
    sys.path.insert(0, str(HERE))
    from forward_trajectory import setup_args_from_npz

    out = Path(args.out)
    out.mkdir(parents=True, exist_ok=True)
    sargs, _ = setup_args_from_npz(args.npz[0])
    for f in args.npz[1:]:
        s2, _ = setup_args_from_npz(f)
        for k in ("T", "C", "M", "L", "Nx", "Ny", "dt", "phi_degree", "supg_tau"):
            if getattr(s2, k) != getattr(sargs, k):
                sys.exit("{}: '{}' differs from {} ({} vs {})".format(
                    f, k, args.npz[0], getattr(s2, k), getattr(sargs, k)))
    print("T={T} C={C} M={M} L={L} mesh={Nx}x{Ny} dt={dt}".format(**vars(sargs)))

    setup = opt.setup_problem(sargs)
    W, mesh, R = setup["W"], setup["mesh"], setup["R"]

    # ---------------------------------------------------------------- modes
    J, M, mask, n_u = build_operators(setup, sargs)
    sig_r, X, sig_l, Wl, A, B, wall = solve_temporal(J, M, mask, args.nev,
                                                     args.shift, args.tol)
    print("[eig] {} right / {} left eigenpairs in {:.1f}s".format(
        len(sig_r), len(sig_l), wall))
    families, keys = group_families(sig_r)
    left = match_left(sig_r, sig_l, families)
    ok_r, ok_l, fams_kept = [], [], []
    for g, lg in zip(families, left):
        if len(lg) == len(g):
            ok_r += g; ok_l += lg; fams_kept.append(g)
        else:
            print("  [skip] family sigma={:.5f}: {} right vs {} left vectors"
                  .format(sig_r[g[0]], len(g), len(lg)))
    X, Wl, sig = X[:, ok_r], Wl[:, ok_l], sig_r[ok_r]
    families, keys = group_families(sig)

    # normalize the right vectors to unit kinetic energy (or unit M-norm)
    Mu = B[:n_u, :n_u]
    for j in range(X.shape[1]):
        e = 0.5 * np.real(np.conj(X[:n_u, j]) @ (Mu @ X[:n_u, j]))
        if e < 1e-14:
            e = abs(np.conj(X[:, j]) @ (B @ X[:, j]))
        X[:, j] /= np.sqrt(e)
    P, cond = projector(X, Wl, B)
    print("[proj] cond(W^T M X) = {:.2e}".format(cond))

    # family table, with dominant wavenumber of u_y (or q for u = 0)
    R1 = FunctionSpace(mesh, "CG", 1)
    coords = opt.scalar_space_dof_coordinates(R1)
    f = Function(W)
    table = []
    for gi, g in enumerate(families):
        x = X[:, g[0]]
        with f.dat.vec_wo as v:
            v.array[:] = np.real(x) if np.linalg.norm(np.real(x)) > 0 else np.imag(x)
        u, _, q, _ = f.subfunctions
        uy = Function(R1).interpolate(u[1]).dat.data_ro.copy()
        field = uy if np.max(np.abs(uy)) > 1e-10 else Function(R1).interpolate(q).dat.data_ro.copy()
        n = dominant_wavenumber(field, coords, sargs.L)
        has_u = np.max(np.abs(uy)) > 1e-10
        table.append(dict(family=gi, sigma_re=float(keys[gi][0]), sigma_im=float(keys[gi][1]),
                          multiplicity=len(g), n=n, velocity=int(has_u)))
        print("  family {:2d}: sigma = {:+.6f} {:+.2e}i  x{}  n = {}{}".format(
            gi, keys[gi][0], keys[gi][1], len(g), n, "" if has_u else "  (charge only)"))
    with open(out / "families.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=list(table[0]))
        w.writeheader(); w.writerows(table)

    # ---------------------------------------------------------------- trajectories
    stepper = setup["stepper"]
    steps = int(round(args.t_end / sargs.dt))
    every = max(1, int(round(args.save_every / sargs.dt)))
    for npz in args.npz:
        tag = Path(npz).parent.name + "_" + Path(npz).stem
        if args.negate:
            tag += "_neg"
        with stop_annotating():
            m = opt.load_control_npz(npz, R, setup["maps"],
                                     float(np.load(npz)["E0"][0]), "none")
            if args.negate:
                m *= -1.0
        rows, coef = [], []

        def record(t, z):
            with z.dat.vec_ro as v:
                zz = v.array.copy()
            a = P @ zz
            Kg = family_energies(a, X[:n_u], Mu, families)
            rec = X @ a
            r = zz - np.real(rec)
            K = 0.5 * float(zz[:n_u] @ (Mu @ zz[:n_u]))
            K_modes = 0.5 * float(np.real(np.conj(rec[:n_u]) @ (Mu @ rec[:n_u])))
            K_res = 0.5 * float(r[:n_u] @ (Mu @ r[:n_u]))
            row = {"t": t, "K": K, "Umax": opt.nodal_umax(z.subfunctions[0]),
                   "K_modes": K_modes, "K_res": K_res, "sum_Kg": float(np.sum(Kg))}
            for gi, kg in enumerate(Kg):
                row["K_f{}".format(gi)] = kg
            rows.append(row)
            coef.append(a)

        z0 = Function(W)
        z0.subfunctions[2].assign(m)
        record(0.0, z0)

        def report(step, z):
            if (step + 1) % every == 0:
                record((step + 1) * sargs.dt, z)
                if len(rows) == 2:          # check the matrix kinetic energy once
                    Ka = 0.5 * float(assemble(inner(z.subfunctions[0], z.subfunctions[0]) * dx))
                    print("  [check] K from mass matrix {:.10e}, assembled {:.10e}"
                          .format(rows[-1]["K"], Ka))
                if (step + 1) % (every * 20) == 0:
                    rr = rows[-1]
                    print("  t={:7.3f} K={:.4e} K_res/K={:.2e} sumKg/K={:.2e}".format(
                        rr["t"], rr["K"], rr["K_res"] / max(rr["K"], 1e-300),
                        rr["sum_Kg"] / max(rr["K"], 1e-300)))

        print("[run] {} (E0 = {:.4e}{}) to t = {}".format(
            npz, float(np.load(npz)["E0"][0]), ", negated" if args.negate else "",
            args.t_end))
        t0 = time.perf_counter()
        status = "completed"
        try:
            with stop_annotating():
                stepper.run(m, steps, report=report)
        except ConvergenceError as exc:
            status = "Newton failure ({})".format(exc)
            print("WARNING: " + status)
        # family table of this run (each run solves its own eigenproblem, and
        # the K_f<i> columns refer to this table)
        with open(out / ("families_" + tag + ".csv"), "w", newline="") as fh:
            w = csv.DictWriter(fh, fieldnames=list(table[0]))
            w.writeheader(); w.writerows(table)
        with open(out / ("proj_" + tag + ".csv"), "w", newline="") as fh:
            w = csv.DictWriter(fh, fieldnames=list(rows[0]))
            w.writeheader(); w.writerows(rows)
        np.savez(out / ("coef_" + tag + ".npz"), t=np.array([r["t"] for r in rows]),
                 a=np.array(coef), sigma=sig)
        meta = {"npz": str(npz), "E0": float(np.load(npz)["E0"][0]), "T": sargs.T,
                "negate": bool(args.negate), "status": status,
                "wall": time.perf_counter() - t0, "cond_G": float(cond),
                "nev": int(X.shape[1])}
        (out / ("proj_" + tag + ".json")).write_text(json.dumps(meta, indent=1))
        print("[done] {} -> {}  ({:.0f}s)".format(tag, out, meta["wall"]))


# =============================================================================
# Figure (numpy + matplotlib only)
# =============================================================================


def plot(args):
    """Energies (top) and U_max (bottom) versus t, one column per trajectory.
    Families shown: the leading one (family 0) and those with the largest
    maximum K_g along the trajectory.  The time axis is linear on [0, 1] and
    logarithmic beyond (symlog), so the fast initial transient is visible."""
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    d = Path(args.dir)
    files = sorted(d.glob("proj_*.csv"))
    if not files:
        sys.exit("no proj_*.csv in {}".format(d))
    fig, axs = plt.subplots(2, len(files), figsize=(3.8 * len(files), 5.2), squeeze=False,
                            sharex="col", gridspec_kw={"height_ratios": [3, 2]})
    for col, f in enumerate(files):
        ax, bx = axs[0][col], axs[1][col]
        ff = d / ("families_" + f.stem[len("proj_"):] + ".csv")
        fam = list(csv.DictReader(open(ff if ff.exists() else d / "families.csv")))
        r = list(csv.DictReader(open(f)))
        t = np.array([float(x["t"]) for x in r])
        K = np.array([float(x["K"]) for x in r])
        nfam = sum(1 for k in r[0] if k.startswith("K_f"))
        Kg = np.array([[float(x["K_f{}".format(g)]) for g in range(nfam)] for x in r])
        rank = [0] + [g for g in np.argsort(-Kg.max(axis=0)) if g != 0]
        show = [g for g in rank if Kg[:, g].max() > 0][:args.families]
        pos = t > 0
        ax.plot(t[pos], K[pos], "k-", lw=1.5, label="$K$")
        ax.plot(t, [float(x["sum_Kg"]) for x in r], "k:", lw=1.0, label=r"$\sum_g K_g$")
        ax.plot(t, [max(float(x["K_res"]), 1e-300) for x in r], color="0.6", lw=1.0,
                label=r"$K_{\rm res}$")
        for g in show:
            fg = fam[g]
            lab = r"$n={}$, $\sigma={:.3f}{}$".format(
                fg["n"], float(fg["sigma_re"]),
                r"\pm{:.1f}i".format(float(fg["sigma_im"])) if float(fg["sigma_im"]) > 1e-6 else "")
            line, = ax.plot(t, Kg[:, g], lw=0.9, label=lab)
            if g == 0:
                i0 = np.argmin(np.abs(t - min(2.0, t[-1])))
                ax.plot(t, Kg[i0, 0] * np.exp(2 * float(fg["sigma_re"]) * (t - t[i0])), "--",
                        lw=0.6, color=line.get_color())
        ax.set_yscale("log")
        ymax = max(K.max(), Kg.max())
        ax.set_ylim(ymax * 10 ** (-args.decades), ymax * 3)
        meta = json.loads((f.with_suffix(".json")).read_text())
        ax.set_title(r"$E_0={:.4g}${}".format(meta["E0"], ", $-q'_0$" if meta["negate"] else ""),
                     fontsize=9)
        if "Umax" in r[0]:
            U = np.array([float(x["Umax"]) for x in r])
            bx.semilogy(t[U > 0], U[U > 0], "k-", lw=1.2)
        bx.axhline(1.0, color="0.6", lw=0.6)
        bx.set_xscale("symlog", linthresh=1.0, linscale=1.0)
        bx.set_xlim(0, t[-1])
        bx.set_xlabel("$t$")
        ax.legend(frameon=False, fontsize=5.5, loc="upper right")
    axs[0][0].set_ylabel("kinetic energy")
    axs[1][0].set_ylabel(r"$U_{\max}$")
    fig.tight_layout()
    fig.savefig(d / "fig_modal_projection.pdf")
    fig.savefig(d / "fig_modal_projection.png", dpi=200)
    print("figure:", d / "fig_modal_projection.png")


def main():
    ap = argparse.ArgumentParser()
    sub = ap.add_subparsers(dest="cmd", required=True)
    r = sub.add_parser("run")
    r.add_argument("npz", nargs="+")
    r.add_argument("--t-end", type=float, required=True)
    r.add_argument("--save-every", type=float, default=0.02)
    r.add_argument("--nev", type=int, default=40)
    r.add_argument("--shift", type=float, default=0.5,
                   help="Arnoldi shift; modes nearest to it (largest Re sigma first).")
    r.add_argument("--tol", type=float, default=1e-10)
    r.add_argument("--negate", action="store_true")
    r.add_argument("--out", required=True)
    p = sub.add_parser("plot")
    p.add_argument("dir")
    p.add_argument("--families", type=int, default=5)
    p.add_argument("--decades", type=float, default=8.0,
                   help="Vertical range of the energy panel in decades.")
    a = ap.parse_args()
    if a.cmd == "run":
        for cand in (HERE.parent, HERE.parent / "src", HERE):
            if (cand / "ehd_optimize.py").exists():
                sys.path.insert(0, str(cand))
                break
        run(a)
    else:
        plot(a)


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/p1_periodic_sections.sh <==
#!/usr/bin/env bash
# p1_periodic_sections.sh -- Sections 4.1-4.3 of the paper recomputed in the
# periodic layer of one critical wavelength (two rolls, L = 1.228), together
# with the modal (eigenvalue) thresholds of linear_eigen.py.
#
# Stages (STAGE=...):
#   modal      eigenvalue thresholds: (a) Perez et al. (2014) discretization,
#              periodic, scan of the period around 1.228 (validation);
#              (b) the discretization of ehd_optimize.py in the periodic box on
#              every mesh used below (T_c^h per mesh) + eigenfunctions
#   spatial    Table 1: T=160, tau=0.4, dt=0.01, meshes 62x50 ... 186x150
#   temporal   Table 2: 124x100, dt = 0.02 ... 0.00125 (BDF2)
#   linlimit   Table 3 / Fig. 4: T=164, tau = 1.5, 2, 2.5, e0 = 1.6e-10 ... 1.6e-6
#   threshold  Table 4 / Fig. 5: T = 163 ... 164.5 on 62x50, 94x75, 124x100
#   amplitude  Sec. 5.1-5.2 / Figs. 6-8: T=160, 124x100, tau in TAU_LIST,
#              E0 continuation E0_LIST, mixed seed (one chain per tau)
#   symtest    Sec. 5.2: single-stage optimization at the largest E0, tau=1,
#              from the mixed seed (mirror-symmetry test)
#   trajectory Sec. 5.1/5.3: forward runs of the largest-E0 optima to t=10,
#              for +q'_0 and -q'_0 (needs 'amplitude')
#   minseed    minimal seed E0c(T) for T in T_LIST (minimal_seed.py)
#   post       tables, figures, T_c^NM vs T_c^h comparison
#
# Amplitudes are prescribed directly in the periodic box (E0 integrated over
# |Omega| = 1.228); report e0 = E0/|Omega| in the paper.
#   E0_LIN       linear-regime runs (Tables 1, 2, 4)   default 1e-8
#   E0_LINLIMIT  amplitude sequence of Table 3          default 1e-10,1e-8,1e-6
#
# Overrides: STAGE, MESHES_THR, MESHES_SPATIAL, DT_LIST, T_LIST, TAU_LIST, DT,
#            DISC/RESULTS/FORCE.
# NO_TABLE=1: skip the tables/fits at the end of a stage (single-case jobs).
# NO_CHAIN=1: every case starts from the analytical seed instead of restarting
#            from the previous case, so all cases are independent and can run
#            in parallel (more iterations per case, much less wall time).
#            p1_launch_parallel.sh uses this.
# Parallel example (threshold, one job per T):
#   for T in 163 163.5 164 164.5; do STAGE=threshold T_LIST=$T ./p1_periodic_sections.sh & done; wait
COMMON="$(cd "$(dirname "$0")" && pwd)/common.sh"
[[ -f "$COMMON" ]] || { echo "ERROR: $COMMON not found" >&2; exit 1; }
source "$COMMON"
[[ "$DISC" == new ]] || { echo "ERROR: use DISC=new" >&2; exit 1; }

STAGE="${STAGE:-all}"
LBOX=1.228
EIG="$HERE/linear_eigen.py"
FIG="${FIG:-$ROOT/paper_figures/make_figures.py}"
base="$RESULTS/${BASE_NAME:-periodic_sections}"
# Mesh (box, Nx:Ny) of the single-mesh stages temporal/linlimit/amplitude/symtest
MESH_MAIN="${MESH_MAIN:-124:100}"
# Reference electric Rayleigh numbers T (defaults: values of the paper for C = 10).
T_REF="${T_REF:-160}"        # Tables 1-2
T_LINLIM="${T_LINLIM:-164}"  # Table 3
T_AMP="${T_AMP:-160}"        # Sec. 5 amplitude, symmetry test
MNX=${MESH_MAIN%%:*}; MNY=${MESH_MAIN##*:}
E0_LIN="${E0_LIN:-1e-8}"
E0_LINLIMIT="${E0_LINLIMIT:-1e-10,1e-8,1e-6}"
LAB_LIN=$(e0_label "$E0_LIN")
LAB_LL0=$(e0_label "${E0_LINLIMIT%%,*}")
mkdir -p "$base"
want() { [[ "$STAGE" == all || "$STAGE" == "$1" ]]; }
chain() { [[ "${NO_CHAIN:-0}" != 1 && -n "$1" ]]; }
box() { echo --periodic --L "$LBOX" --Nx "$1" --Ny "$2"; }       # NX = 2 x per-roll
lab() { echo "$(( $1 / 2 ))x$2"; }                                # per-roll label

# ---------------------------------------------------------------- modal
if want modal; then
    mkdir -p "$base/modal"
    # (a) validation against Perez et al. (2014) discretization (P2 charge,
    #     no stabilization, h = 0.01) in the periodic layer: scan of the
    #     period around 1.228 (two rolls) and eigenfunction at L = 1.228
    # The 'left' triangulation is not reflection symmetric: in the periodic
    # layer the cos/sin pair becomes a complex pair Re T +- i 0.04, hence
    # --imag-tol; the 'crossed' (symmetric) mesh is run as a check.
    python "$EIG" --preset paper --C 10 --periodic --h 0.01 --L-scan 1.16 1.30 8 --imag-tol 1e-2 \
        --csv "$base/modal/modal_paper.csv" --label paper_scan \
        --outdir "$base/modal" 2>&1 | tee "$base/modal/paper_scan.log"
    python "$EIG" --preset paper --C 10 --periodic --h 0.01 --L "$LBOX" --save 2 --imag-tol 1e-2 \
        --csv "$base/modal/modal_paper.csv" --label paper_Lc \
        --outdir "$base/modal" 2>&1 | tee "$base/modal/paper_Lc.log"
    python "$EIG" --preset paper --mesh-type crossed --C 10 --periodic --h 0.01 --L "$LBOX" \
        --csv "$base/modal/modal_paper.csv" --label paper_Lc_crossed \
        --outdir "$base/modal" 2>&1 | tee "$base/modal/paper_Lc_crossed.log"
    # (b) discretization of ehd_optimize.py, periodic box, each mesh
    for m in 62:50 94:75 124:100 186:150; do
        NX=${m%%:*}; NY=${m##*:}
        python "$EIG" --preset code --C 10 $(box $NX $NY) --save 2 \
            --csv "$base/modal/modal_code.csv" --label "$(lab $NX $NY)" \
            --outdir "$base/modal" 2>&1 | tee "$base/modal/code_$(lab $NX $NY).log"
    done
fi

# ---------------------------------------------------------------- spatial
if want spatial; then
    DTS="${DT:-0.01}"; N=$(steps_for 0.4 "$DTS"); prev=""; dirs=(); labels=()
    for m in ${MESHES_SPATIAL:-62:50 94:75 124:100 186:150}; do
        NX=${m%%:*}; NY=${m##*:}; out="$base/table1_spatial/$(lab $NX $NY)"
        restart=(); chain "$prev" && restart=(--restart "$prev/optimal_E0_${LAB_LIN}.npz" --restart-interpolate)
        run_opt "$out" $(box $NX $NY) --T "$T_REF" --dt "$DTS" --steps "$N" \
            --E0-values "$E0_LIN" "${restart[@]}"
        prev="$out"; dirs+=("$out"); labels+=("$(lab $NX $NY)")
    done
    [[ "${NO_TABLE:-0}" != 1 ]] && python "$POST" table --dirs "${dirs[@]}" \
        --labels "${labels[@]}" | tee "$base/table1_spatial.txt" || true
fi

# ---------------------------------------------------------------- temporal
if want temporal; then
    prev=""; dirs=(); labels=()
    for DT_ in ${DT_LIST:-0.02 0.01 0.005 0.0025 0.00125}; do
        N=$(steps_for 0.4 "$DT_"); out="$base/table2_temporal/dt$DT_"
        restart=(); chain "$prev" && restart=(--restart "$prev/optimal_E0_${LAB_LIN}.npz")
        run_opt "$out" $(box $MNX $MNY) --T "$T_REF" --dt "$DT_" --steps "$N" \
            --E0-values "$E0_LIN" "${restart[@]}"
        prev="$out"; dirs+=("$out"); labels+=("dt=$DT_")
    done
    [[ "${NO_TABLE:-0}" != 1 ]] && python "$POST" table --dirs "${dirs[@]}" \
        --labels "${labels[@]}" --ratio 2 | tee "$base/table2_temporal.txt" || true
fi

# ---------------------------------------------------------------- linlimit
if want linlimit; then
    DTL="${DT:-0.01}"; prev=""
    for TAU in ${TAU_LIST:-1.5 2.0 2.5}; do
        out="$base/table3_linear_limit/tau$TAU"
        restart=(); chain "$prev" && restart=(--restart "$prev/optimal_E0_${LAB_LL0}.npz")
        run_opt "$out" $(box $MNX $MNY) --T "$T_LINLIM" --dt "$DTL" \
            --steps "$(steps_for "$TAU" "$DTL")" --E0-values "$E0_LINLIMIT" "${restart[@]}"
        prev="$out"
    done
    [[ "${NO_TABLE:-0}" != 1 ]] && python "$POST" linear-limit \
        --root "$base/table3_linear_limit" | tee "$base/table3_linear_limit.txt" || true
fi

# ---------------------------------------------------------------- threshold
if want threshold; then
    DTT="${DT:-0.01}"
    for m in ${MESHES_THR:-62:50 94:75 124:100}; do
        NX=${m%%:*}; NY=${m##*:}; L_=$(lab $NX $NY)
        for T in ${T_LIST:-163 163.5 164 164.5}; do
            prev=""
            for TAU in ${TAU_LIST:-1.5 2.0 2.5}; do
                out="$base/threshold/$L_/T${T}_tau${TAU}"
                restart=(); chain "$prev" && restart=(--restart "$prev/optimal_E0_${LAB_LIN}.npz")
                run_opt "$out" $(box $NX $NY) --T "$T" --dt "$DTT" \
                    --steps "$(steps_for "$TAU" "$DTT")" --E0-values "$E0_LIN" "${restart[@]}"
                prev="$out"
            done
        done
        [[ "${NO_TABLE:-0}" != 1 ]] && python "$POST" growth \
            --root "$base/threshold/$L_" --tau-min 1.5 | tee "$base/threshold_$L_.txt" || true
    done
fi

# ---------------------------------------------------------------- amplitude
E0_LIST="${E0_LIST:-1e-8,1e-7,1e-6,1e-5,1e-4}"
E0_MAX="${E0_LIST##*,}"; LAB_MAX=$(e0_label "$E0_MAX")
if want amplitude; then
    DTA="${DT:-0.01}"
    for TAU in ${TAU_LIST:-0.1 0.5 1.0 1.5 2.0}; do
        run_opt "$base/amplitude/tau$TAU" $(box $MNX $MNY) --T "$T_AMP" --dt "$DTA" \
            --steps "$(steps_for "$TAU" "$DTA")" --seed mixed \
            --E0-values "$E0_LIST"
    done
fi

# ---------------------------------------------------------------- symtest
if want symtest; then
    DTA="${DT:-0.01}"
    run_opt "$base/symtest_tau1.0" $(box $MNX $MNY) --T "$T_AMP" --dt "$DTA" \
        --steps "$(steps_for 1.0 "$DTA")" --seed mixed --E0-values "$E0_MAX"
fi

# ---------------------------------------------------------------- trajectory
if want trajectory; then
    mkdir -p "$base/trajectories"
    for TAU in ${TAU_LIST:-0.5 1.0}; do
        npz="$base/amplitude/tau$TAU/optimal_E0_${LAB_MAX}.npz"
        [[ -f "$npz" ]] || { echo "[skip] missing $npz"; continue; }
        for sgn in plus minus; do
            neg=(); [[ $sgn == minus ]] && neg=(--negate)
            tag="tau${TAU}_E0_${LAB_MAX}_${sgn}"
            python "$FWD" "$npz" --t-end "${T_END:-10}" "${neg[@]}" \
                --csv "$base/trajectories/$tag.csv" \
                > "$base/trajectories/$tag.log" 2>&1
            grep -h "summary" "$base/trajectories/$tag.log" || true
        done
    done
fi

# ---------------------------------------------------------------- minseed
if want minseed; then
    for T in ${T_LIST:-160 150 140 130 120 110}; do
        python "$HERE/minimal_seed.py" --T "$T" --Nx "$MNX" --Ny "$MNY" --dt "${DT:-0.01}" \
            --tau "${TAU_SEED:-1.0}" --t-end "${T_END_SEED:-10}" \
            --out "$base/minimal_seed" 2>&1 | tee -a "$base/minimal_seed_T$T.log"
    done
fi

# ---------------------------------------------------------------- post
if want post; then
    if [[ -f "$FIG" ]]; then
        only=threshold; [[ -d "$base/amplitude/tau1.0" ]] && only=all
        python "$FIG" --data "$base" --out "$base/figures" --only "$only" \
            --meshes "31x50:50,47x75:75,62x100:100" \
            --modal "$base/modal/modal_code.csv" | tee "$base/summary.txt"
        [[ -d "$base/minimal_seed" ]] && python "$HERE/minimal_seed.py" \
            --summarize "$base/minimal_seed" | tee "$base/minimal_seed.txt" || true
    else
        echo "make_figures.py not found (set FIG=...)"
    fi
fi


==> anc/supplementary_code/firedrake/reproduce/p3_production.sh <==
#!/usr/bin/env bash
# p3_production.sh -- all remaining computations of the paper at production
# resolution: periodic layer L = 1.228, 124x100 cells (62x100 per roll),
# dt = 0.02, BDF2.  One pool of NJOBS single-threaded jobs, longest first.
#
#   NJOBS=14 nohup ./reproduce/p3_production.sh > production.log 2>&1 &
#
# Results: results_new/fast_124x100_dt0.02/  (the minimal-seed searches of
# Delta T = 4.1 ... 44.1 already there are reused, not recomputed).
#
# Jobs
#   Sec. 4   threshold (4 T x 3 tau), linear limit (3 tau), temporal (5 dt)
#   Sec. 5   amplitude chains (5 tau), symmetry test
#   Sec. 5.4 minimal seed at Delta T = 46.6, 49.1, 51.6, 54.1 (t_end 40/60,
#            30 iterations), refinement at Delta T = 4.1 (t_end = 40),
#            sign test (+/- q'_0) at the critical amplitude of Delta T = 4.1
#   then     forward trajectories of the E0 = 1e-4 optima, all tables
# (Table 1, spatial convergence, already includes this mesh.)
set -uo pipefail
HERE="$(cd "$(dirname "$0")" && pwd)"
ROOT="$(cd "$HERE/.." && pwd)"
S="$HERE/p1_periodic_sections.sh"
MS="$HERE/minimal_seed.py"
FWD="$HERE/forward_trajectory.py"
export RESULTS="${RESULTS:-$ROOT/results_new}"
export NX=124 NY=100 DT=0.02 BASE_NAME=fast_124x100_dt0.02 MESH_MAIN=124:100
BASE="$RESULTS/$BASE_NAME"
LOG="$BASE/jobs_production"; mkdir -p "$LOG"
export OMP_NUM_THREADS=1 PYTHONUNBUFFERED=1 PETSC_OPTIONS="-options_left no"

phys_cores() {
  local c; c=$(lscpu -p=Core,Socket 2>/dev/null | grep -v '^#' | sort -u | wc -l)
  [[ "$c" -gt 0 ]] 2>/dev/null && echo "$c" || nproc
}
NJOBS="${NJOBS:-$(phys_cores)}"

# ------------------------------------------------- discrete threshold of this mesh
MCSV="$BASE/modal/modal_code.csv"
if [[ ! -f "$MCSV" ]]; then
  mkdir -p "$BASE/modal"
  python "$HERE/linear_eigen.py" --preset code --Nx $NX --Ny $NY --label 62x100 \
    --csv "$MCSV" --save 2 --outdir "$BASE/modal" > "$LOG/modal.log" 2>&1 || exit 1
fi
TCH=$(python3 -c "import csv; print(list(csv.DictReader(open('$MCSV')))[-1]['T1'])")
T_of() { python3 -c "import sys; print(' '.join('{:.2f}'.format(float(sys.argv[1])-float(d)) for d in sys.argv[2:]))" "$TCH" "$@"; }
export T_REF=$(T_of 4.09) T_LINLIM=$(T_of 0.09) T_AMP=$(T_of 4.09)
THR_T=$(T_of 1.09 0.59 0.09 -0.41)
read -r T466 T491 T516 T541 <<< "$(T_of 46.59 49.09 51.59 54.09)"
T041=$(T_of 4.09)
cat > "$BASE/temperatures.txt" <<EOF
T_c^h = $TCH
T_ref = $T_REF   T_linlim = $T_LINLIM   T_amp = $T_AMP
threshold T: $THR_T
minimal-seed T (TNL): $T466 $T491 $T516 $T541   (Delta T = 46.6 49.1 51.6 54.1)
EOF
echo "T_c^h=$TCH  T_amp=$T_AMP  threshold T: $THR_T  TNL T: $T466 $T491 $T516 $T541"

# ------------------------------------------------- job list (longest first)
SEEDOPT="--Nx $NX --Ny $NY --dt $DT --max-iterations 30 --tol 1e-3 --n-bisect 3"
NPZ041=$(ls "$BASE"/minimal_seed/T${T041}/E0_3.6517e-05/optimal_E0_*.npz 2>/dev/null | head -1)
jobs=(
"python $MS --T $T541 $SEEDOPT --t-end 60 --E0-scan 1.778e-3,3.162e-3 --out $BASE/minimal_seed_TNL"
"python $MS --T $T516 $SEEDOPT --t-end 60 --E0-scan 1e-3,1.334e-3 --out $BASE/minimal_seed_TNL"
"python $MS --T $T491 $SEEDOPT --t-end 40 --E0-scan 8.66e-4,1.155e-3 --out $BASE/minimal_seed_TNL"
"python $MS --T $T466 $SEEDOPT --t-end 40 --E0-scan 7.499e-4,1e-3 --out $BASE/minimal_seed_TNL"
"env STAGE=amplitude TAU_LIST=2.0 $S"
"env STAGE=amplitude TAU_LIST=1.5 $S"
"python $MS --T $T041 --Nx $NX --Ny $NY --dt $DT --t-end 40 --n-bisect 3 --E0-scan 3.162e-5,3.4e-5,3.652e-5 --out $BASE/minimal_seed_tend40"
"env STAGE=amplitude TAU_LIST=1.0 $S"
"env STAGE=linlimit TAU_LIST=2.5 $S"
"env STAGE=linlimit TAU_LIST=2.0 $S"
"env STAGE=temporal DT_LIST=0.00125 $S"
"env STAGE=symtest $S"
"env STAGE=linlimit TAU_LIST=1.5 $S"
"env STAGE=amplitude TAU_LIST=0.5 $S"
)
for T in $THR_T; do for TAU in 2.5 2.0 1.5; do
  jobs+=("env STAGE=threshold MESHES_THR=$NX:$NY T_LIST=$T TAU_LIST=$TAU $S"); done; done
jobs+=("env STAGE=temporal DT_LIST=0.0025 $S" "env STAGE=temporal DT_LIST=0.005 $S"
       "env STAGE=temporal DT_LIST=0.01 $S" "env STAGE=temporal DT_LIST=0.02 $S"
       "env STAGE=amplitude TAU_LIST=0.1 $S")
if [[ -n "$NPZ041" ]]; then
  jobs+=("python $FWD $NPZ041 --t-end 40 --csv $BASE/sign_plus_E0c.csv"
         "python $FWD $NPZ041 --t-end 40 --negate --csv $BASE/sign_minus_E0c.csv")
else
  echo "WARNING: optimum E0=3.6517e-05 at T=$T041 not found; sign test skipped"
fi

echo "Launching ${#jobs[@]} jobs, $NJOBS at a time; logs in $LOG"
rm -f "$LOG"/job_*.sh
i=0
for j in "${jobs[@]}"; do
  i=$((i+1)); f=$(printf '%s/job_%03d.sh' "$LOG" $i)
  printf '#!/usr/bin/env bash\nexport NO_CHAIN=1 NO_TABLE=1\n%s\n' "$j" > "$f"; chmod +x "$f"
done
ls "$LOG"/job_*.sh | xargs -P "$NJOBS" -I{} bash -c '
  f="{}"; cmd=$(tail -1 "$f")
  bash "$f" > "${f%.sh}.log" 2>&1 && echo "done   $(basename $f)  $cmd" \
    || echo "FAILED $(basename $f)  $cmd  (see ${f%.sh}.log)"'

# ------------------------------------------------- after the pool
printf '%s\n' "TAU_LIST=0.5" "TAU_LIST=1.0" | xargs -P 2 -I{} bash -c \
  'env STAGE=trajectory {} "'"$S"'" > "'"$LOG"'/trajectory_$(echo {} | tr "=" ".").log" 2>&1'
STAGE=threshold MESHES_THR="$NX:$NY" T_LIST="$THR_T" "$S" > "$LOG/post_threshold.log" 2>&1 || true
for st in linlimit temporal; do STAGE=$st "$S" > "$LOG/post_$st.log" 2>&1 || true; done
for d in minimal_seed minimal_seed_TNL minimal_seed_tend40; do
  python "$MS" --summarize "$BASE/$d" > "$BASE/${d}.txt" 2>&1 || true
done
echo "finished: $BASE"


==> anc/supplementary_code/firedrake/reproduce/postprocess.py <==
#!/usr/bin/env python3
"""
postprocess.py -- tables and figures for the paper from the results tree
written by the reproduce/NN_*.sh scripts.

Subcommands
-----------
table         Tables 1-2: Gq per run and relative difference to the last
              (finest) run.
linear-limit  Table 3 / Fig. 4: Gq(E0) for each tau.
growth        Table 4 / Fig. 5: fit ln J = a + b tau (tau >= tau_min) per T,
              sigma_NM = b/2, R^2, zero crossing T_c^NM.
amplitude     Fig. 6: Gq(E0, tau) and G_NL = Gq / Gq(E0_min, tau).
correlation   Fig. 7: |C(E0, tau)| = |<q_E0, q_ref>| / (||q_E0|| ||q_ref||).
              Walled cell: exact L2 inner products (needs Firedrake).
              Periodic: maximized over x-translations (numpy only).
fields        Fig. 8 panels (b), (c): q'_0 / max|q'_0| from .npz files.

Only 'correlation' imports Firedrake; the rest needs numpy (+ matplotlib for
figures, skipped with a warning if unavailable).
"""

import argparse
import csv
import math
import re
import sys
from pathlib import Path

import numpy as np


# -----------------------------------------------------------------------------
# Helpers
# -----------------------------------------------------------------------------


def read_summary(d):
    path = Path(d) / "continuation_summary.csv"
    if not path.exists():
        return None
    with open(path, newline="") as f:
        rows = list(csv.DictReader(f))
    for r in rows:
        for k in ("E0", "J", "Gq", "gradient_ratio", "Umax", "t_Umax",
                  "reflection_corr"):
            if k in r and r[k] not in ("", None):
                r[k] = float(r[k])
        r["converged"] = int(r.get("converged", 0))
        r["iterations"] = int(r.get("iterations", 0))
    return rows


def pick_E0(rows, E0):
    if E0 is None:
        return rows[-1]
    for r in rows:
        if math.isclose(r["E0"], E0, rel_tol=1e-9):
            return r
    return None


def number_from(name, prefix):
    m = re.search(re.escape(prefix) + r"([-+0-9.eE]+)", name)
    return float(m.group(1)) if m else None


def get_plt():
    try:
        import matplotlib
        matplotlib.use("Agg")
        import matplotlib.pyplot as plt
        return plt
    except Exception as exc:  # pragma: no cover
        print("WARNING: matplotlib unavailable ({}); no figures.".format(exc))
        return None


def flag(r):
    return "" if r["converged"] else "  (NOT converged)"


# -----------------------------------------------------------------------------
# Subcommands
# -----------------------------------------------------------------------------


def cmd_table(a):
    labels = a.labels or [Path(d).name for d in a.dirs]
    if len(labels) != len(a.dirs):
        sys.exit("--labels must match --dirs")
    data = []
    for d, lab in zip(a.dirs, labels):
        rows = read_summary(d)
        r = pick_E0(rows, a.E0) if rows else None
        data.append((lab, r))

    ref = data[-1][1]
    print("{:>16} {:>14} {:>12} {:>10} {:>5}".format(
        "case", "Gq", "rel.diff %", "ratio", "it"))
    for lab, r in data:
        if r is None:
            print("{:>16} {:>14}".format(lab, "missing"))
            continue
        rel = (100.0 * abs(r["Gq"] - ref["Gq"]) / abs(ref["Gq"])
               if ref is not None else float("nan"))
        print("{:>16} {:>14.6f} {:>12.4f} {:>10.2e} {:>5d}{}".format(
            lab, r["Gq"], rel, r["gradient_ratio"], r["iterations"], flag(r)))

    # Observed order from the last three entries (constant refinement ratio).
    vals = [r["Gq"] for _, r in data if r is not None]
    if a.ratio and len(vals) >= 3:
        d1 = vals[-3] - vals[-2]
        d2 = vals[-2] - vals[-1]
        if d1 != 0.0 and d2 != 0.0 and d1 / d2 > 0.0:
            p_obs = math.log(d1 / d2) / math.log(a.ratio)
            g_ext = vals[-1] - d2 / (a.ratio**p_obs - 1.0)
            print("observed order (last three, ratio {:g}): {:.2f};  "
                  "Richardson extrapolation Gq = {:.6f}"
                  .format(a.ratio, p_obs, g_ext))


def cmd_linear_limit(a):
    root = Path(a.root)
    taus = sorted(
        (number_from(p.name, "tau"), p) for p in root.glob("tau*") if p.is_dir()
    )
    table = {}
    for tau, d in taus:
        rows = read_summary(d)
        if rows:
            table[tau] = {r["E0"]: r for r in rows}

    E0s = sorted({E0 for t in table.values() for E0 in t})
    head = "{:>6}".format("tau") + "".join(
        "{:>16}".format("Gq(E0={:.0e})".format(E0)) for E0 in E0s)
    print(head + "{:>14}".format("rel.diff %"))
    for tau in sorted(table):
        t = table[tau]
        line = "{:>6.2f}".format(tau)
        for E0 in E0s:
            line += "{:>16.4f}".format(t[E0]["Gq"]) if E0 in t else "{:>16}".format("-")
        if len(E0s) >= 2 and E0s[0] in t and E0s[1] in t:
            g0, g1 = t[E0s[0]]["Gq"], t[E0s[1]]["Gq"]
            line += "{:>14.4f}".format(100.0 * abs(g1 - g0) / abs(g0))
        print(line)

    plt = get_plt()
    if plt and table:
        fig, ax = plt.subplots(figsize=(5, 4))
        for tau in sorted(table):
            t = table[tau]
            e = sorted(t)
            ax.semilogx(e, [t[x]["Gq"] for x in e], "o-",
                        label=r"$\tau={:g}$".format(tau))
        ax.set_xlabel(r"$E_0$")
        ax.set_ylabel(r"$G_q$")
        ax.legend()
        ax.grid(True, which="both", alpha=0.3)
        fig.tight_layout()
        fig.savefig(root / "fig4_linear_limit.png", dpi=200)
        print("figure: {}".format(root / "fig4_linear_limit.png"))


def cmd_growth(a):
    root = Path(a.root)
    data = {}
    for d in root.glob("T*_tau*"):
        if not d.is_dir():
            continue
        T = number_from(d.name, "T")
        tau = number_from(d.name, "_tau")
        rows = read_summary(d)
        if rows and T is not None and tau is not None:
            data.setdefault(T, []).append((tau, rows[-1]["J"], rows[-1]))

    results = []
    print("{:>8} {:>14} {:>10} {:>4}".format("T", "sigma_NM", "R^2", "n"))
    for T in sorted(data):
        pts = sorted(p for p in data[T] if p[0] >= a.tau_min - 1e-12)
        if len(pts) < 2:
            print("{:>8.2f}  (not enough tau >= {})".format(T, a.tau_min))
            continue
        tau = np.array([p[0] for p in pts])
        lnJ = np.log(np.array([p[1] for p in pts]))
        b, c = np.polyfit(tau, lnJ, 1)
        fit = c + b * tau
        ss_res = float(np.sum((lnJ - fit) ** 2))
        ss_tot = float(np.sum((lnJ - lnJ.mean()) ** 2))
        R2 = 1.0 - ss_res / ss_tot if ss_tot > 0 else float("nan")
        sigma = 0.5 * b
        results.append((T, sigma, R2, tau, lnJ, c, b))
        bad = [p for p in pts if not p[2]["converged"]]
        print("{:>8.2f} {:>14.6e} {:>10.6f} {:>4d}{}".format(
            T, sigma, R2, len(pts), "  (some runs NOT converged)" if bad else ""))

    Tc = None
    for (T1, s1, *_), (T2, s2, *_) in zip(results, results[1:]):
        if s1 == 0.0:
            Tc = T1
        elif s1 * s2 < 0.0:
            Tc = T1 - s1 * (T2 - T1) / (s2 - s1)
    if Tc is not None:
        print("T_c^NM (linear interpolation of sigma_NM = 0): {:.4f}".format(Tc))
        if a.Tc_ref:
            print("relative difference to T_c = {}: {:.3f} %".format(
                a.Tc_ref, 100.0 * abs(Tc - a.Tc_ref) / a.Tc_ref))
    else:
        print("no sign change of sigma_NM in the T range")

    plt = get_plt()
    if plt and results:
        fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 3.8))
        for T, sigma, R2, tau, lnJ, c, b in results:
            line, = ax1.plot(tau, lnJ, "o", label=r"$T={:g}$".format(T))
            tt = np.linspace(tau.min(), tau.max(), 50)
            ax1.plot(tt, c + b * tt, "-", color=line.get_color())
        ax1.set_xlabel(r"$\tau$")
        ax1.set_ylabel(r"$\ln J_{opt}$")
        ax1.legend(fontsize=8)
        Ts = [r[0] for r in results]
        ss = [r[1] for r in results]
        ax2.plot(Ts, ss, "o-")
        ax2.axhline(0.0, lw=0.8)
        if Tc is not None:
            ax2.axvline(Tc, ls=":", label=r"$T_c^{NM}=%.2f$" % Tc)
        if a.Tc_ref:
            ax2.axvline(a.Tc_ref, ls="--", label=r"$T_c=%.2f$" % a.Tc_ref)
        ax2.set_xlabel(r"$T$")
        ax2.set_ylabel(r"$\sigma_{NM}$")
        ax2.legend(fontsize=8)
        fig.tight_layout()
        fig.savefig(root / "fig5_threshold.png", dpi=200)
        print("figure: {}".format(root / "fig5_threshold.png"))


def collect_amplitude(root):
    table = {}
    for d in Path(root).glob("tau*"):
        if not d.is_dir():
            continue
        rows = read_summary(d)
        if rows:
            table[number_from(d.name, "tau")] = {r["E0"]: r for r in rows}
    return table


def cmd_amplitude(a):
    root = Path(a.root)
    table = collect_amplitude(root)
    E0s = sorted({E0 for t in table.values() for E0 in t})
    print("Gq(E0, tau)   [G_NL = Gq/Gq(E0={:.0e})]".format(E0s[0] if E0s else 0))
    print("{:>6}".format("tau") + "".join("{:>22}".format("E0={:.0e}".format(E))
                                          for E in E0s))
    for tau in sorted(table):
        t = table[tau]
        ref = t.get(E0s[0])
        line = "{:>6.2f}".format(tau)
        for E in E0s:
            if E in t and ref is not None:
                cell = "{:.4g} [{:.3f}]{}".format(
                    t[E]["Gq"], t[E]["Gq"] / ref["Gq"],
                    "" if t[E]["converged"] else "*")
            else:
                cell = "-"
            line += "{:>22}".format(cell)
        print(line)
    print("(* = not converged)")

    plt = get_plt()
    if plt and table:
        fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(9, 3.8))
        for tau in sorted(table):
            t = table[tau]
            e = sorted(t)
            g = np.array([t[x]["Gq"] for x in e])
            lab = r"$\tau={:g}$".format(tau)
            ax1.semilogx(e, g, "o-", label=lab)
            ax2.semilogx(e, g / g[0], "o-", label=lab)
        ax1.set_ylabel(r"$G_q=J_{opt}/E_0$")
        ax2.set_ylabel(r"$G_q/G_q^{lin}$")
        for ax in (ax1, ax2):
            ax.set_xlabel(r"$E_0$")
            ax.grid(True, which="both", alpha=0.3)
            ax.legend(fontsize=8)
        fig.tight_layout()
        fig.savefig(root / "fig6_finite_amplitude.png", dpi=200)
        print("figure: {}".format(root / "fig6_finite_amplitude.png"))


def _is_periodic(npz):
    d = np.load(npz, allow_pickle=False)
    return "periodic" in d.files and int(d["periodic"][0]) == 1


def _grid(npz):
    """Arrange CG1 nodal values of a structured (periodic) mesh on (y, x)."""
    d = np.load(npz, allow_pickle=False)
    xy = np.asarray(d["coords"], dtype=float)
    v = np.asarray(d["values"], dtype=float)
    xs = np.unique(np.round(xy[:, 0], 12))
    ys = np.unique(np.round(xy[:, 1], 12))
    if len(xs) * len(ys) != len(v):
        raise RuntimeError(
            "{}: nodes are not a tensor grid (crossed mesh?); phase "
            "alignment needs quad/left/right meshes".format(npz))
    ix = np.searchsorted(xs, np.round(xy[:, 0], 12))
    iy = np.searchsorted(ys, np.round(xy[:, 1], 12))
    G = np.zeros((len(ys), len(xs)))
    G[iy, ix] = v
    L = float(d["L"][0])
    return G, xs, ys, L


def _trapz_weights(ys):
    w = np.zeros_like(ys)
    dy = np.diff(ys)
    w[:-1] += 0.5 * dy
    w[1:] += 0.5 * dy
    return w


def periodic_aligned_correlation(npz_a, npz_b, upsample=16):
    """max_s |<q_a(x + s), q_b>| / (||q_a|| ||q_b||) over shifts s in [0, L).

    Mass-lumped inner product (trapezoidal in y, uniform periodic in x);
    the shift is resolved below the grid spacing by evaluating the circular
    cross-correlation from its Fourier series on a fine grid.
    """
    A, xs, ys, L = _grid(npz_a)
    B, xs_b, ys_b, _ = _grid(npz_b)
    if A.shape != B.shape or not np.allclose(ys, ys_b):
        raise RuntimeError("mesh mismatch between {} and {}".format(npz_a, npz_b))

    nx = A.shape[1]
    dx = L / nx
    wy = _trapz_weights(ys)

    def norm(F):
        return math.sqrt(float(np.sum(wy[:, None] * F * F) * dx))

    Fa = np.fft.fft(A, axis=1)
    Fb = np.fft.fft(B, axis=1)
    S = np.sum(wy[:, None] * Fa * np.conj(Fb), axis=0)        # (nx,)
    k = np.fft.fftfreq(nx, d=1.0 / nx)                          # integers
    shifts = np.linspace(0.0, L, upsample * nx, endpoint=False)
    phase = np.exp(2j * np.pi * np.outer(shifts, k) / L)
    c = (dx / nx) * np.real(phase @ S)
    i = int(np.argmax(np.abs(c)))
    unaligned = (dx / nx) * float(np.real(np.sum(S)))
    na, nb = norm(A), norm(B)
    return abs(c[i]) / (na * nb), abs(unaligned) / (na * nb), shifts[i] / L


def cmd_correlation(a):
    root = Path(a.root)
    dirs = [d for d in sorted(root.glob("tau*")) if d.is_dir()]
    groups = []
    for d in dirs:
        files = sorted(d.glob("optimal_E0_*.npz"),
                       key=lambda p: float(p.stem.split("_E0_")[1]))
        if files:
            groups.append((number_from(d.name, "tau"), files))
    if not groups:
        sys.exit("no optimal_E0_*.npz files under {}".format(root))

    periodic = _is_periodic(groups[0][1][0])
    results = {}

    if periodic:
        print("periodic domain: |C| maximized over x-translations "
              "(mass-lumped L2); unaligned value and shift s/L in brackets")
        for tau, files in groups:
            results[tau] = []
            for f in files:
                c_al, c_raw, s = periodic_aligned_correlation(f, files[0])
                E0 = float(f.stem.split("_E0_")[1])
                results[tau].append((E0, c_al, c_raw, s))
    else:
        # Exact L2 inner products with the mass matrix (needs Firedrake).
        here = Path(__file__).resolve().parent
        for cand in (here.parent, here.parent / "src", here):
            if (cand / "ehd_optimize.py").exists():
                sys.path.insert(0, str(cand))
                break
        import ehd_optimize as opt
        from firedrake import Function, FunctionSpace, assemble, dx
        from firedrake.adjoint import pause_annotation

        pause_annotation()
        cache = {}

        def load(npz):
            d = np.load(npz, allow_pickle=False)
            key = (int(d["Nx"][0]), int(d["Ny"][0]), float(d["L"][0]),
                   str(d["mesh_type"][0]) if "mesh_type" in d.files else "left",
                   float(d["y_grading"][0]) if "y_grading" in d.files else 0.0)
            if key not in cache:
                mesh = opt.build_mesh(*key)
                cache[key] = FunctionSpace(mesh, "CG", 1)
            R = cache[key]
            coords = opt.scalar_space_dof_coordinates(R)
            if not np.allclose(coords, d["coords"], atol=1e-12):
                raise RuntimeError("mesh mismatch for {}".format(npz))
            f = Function(R)
            f.dat.data[:] = d["values"]
            return f

        for tau, files in groups:
            ref = load(files[0])
            nref = math.sqrt(float(assemble(ref * ref * dx)))
            results[tau] = []
            for f in files:
                q = load(f)
                nq = math.sqrt(float(assemble(q * q * dx)))
                C = abs(float(assemble(q * ref * dx))) / (nq * nref)
                E0 = float(f.stem.split("_E0_")[1])
                results[tau].append((E0, C, C, 0.0))

    E0s = sorted({r[0] for v in results.values() for r in v})
    print("|C(E0, tau)| relative to E0 = {:.0e}".format(E0s[0]))
    width = 26 if periodic else 12
    print("{:>6}".format("tau") + "".join(
        "{:>{w}}".format("{:.0e}".format(e), w=width) for e in E0s))
    for tau in sorted(results):
        m = {r[0]: r for r in results[tau]}
        line = "{:>6.2f}".format(tau)
        for e in E0s:
            if e not in m:
                line += "{:>{w}}".format("-", w=width)
            elif periodic:
                _, c_al, c_raw, s = m[e]
                line += "{:>{w}}".format(
                    "{:.5f} [{:.3f}, {:+.3f}]".format(c_al, c_raw, s), w=width)
            else:
                line += "{:>12.5f}".format(m[e][1])
        print(line)

    plt = get_plt()
    if plt and results:
        fig, ax = plt.subplots(figsize=(5, 4))
        for tau in sorted(results):
            e = [r[0] for r in results[tau]]
            c = [r[1] for r in results[tau]]
            ax.semilogx(e, c, "o-", label=r"$\tau={:g}$".format(tau))
        ax.set_ylim(0, 1.05)
        ax.set_xlabel(r"$E_0$")
        ax.set_ylabel(r"$|\mathcal{C}|$" + (" (aligned)" if periodic else ""))
        ax.legend(fontsize=8)
        ax.grid(True, which="both", alpha=0.3)
        fig.tight_layout()
        fig.savefig(root / "fig7_correlation.png", dpi=200)
        print("figure: {}".format(root / "fig7_correlation.png"))


def cmd_fields(a):
    plt = get_plt()
    if plt is None:
        return
    import matplotlib.tri as mtri

    n = len(a.npz)
    fig, axes = plt.subplots(1, n, figsize=(3.2 * n, 4.2), squeeze=False)
    ref_sign = None
    for ax, path in zip(axes[0], a.npz):
        d = np.load(path, allow_pickle=False)
        xy = d["coords"]
        v = np.asarray(d["values"], dtype=float)
        v = v / np.max(np.abs(v))
        # Align global signs on the first field (sign is arbitrary).
        if ref_sign is None:
            ref_sign = v
        elif np.dot(v, ref_sign) < 0.0:
            v = -v
        tri = mtri.Triangulation(xy[:, 0], xy[:, 1])
        cs = ax.tricontourf(tri, v, levels=np.linspace(-1, 1, 21), cmap="RdBu_r")
        ax.set_aspect("equal")
        ax.set_xlabel("x")
        E0 = float(d["E0"][0])
        ax.set_title(r"$E_0={:.0e}$".format(E0), fontsize=9)
    axes[0][0].set_ylabel("y")
    fig.colorbar(cs, ax=axes[0].tolist(), label=r"$q'_0/\max|q'_0|$")
    fig.savefig(a.out, dpi=200, bbox_inches="tight")
    print("figure: {}".format(a.out))


# -----------------------------------------------------------------------------


def main():
    p = argparse.ArgumentParser()
    sub = p.add_subparsers(dest="cmd", required=True)

    s = sub.add_parser("table")
    s.add_argument("--dirs", nargs="+", required=True)
    s.add_argument("--labels", nargs="+")
    s.add_argument("--E0", type=float, default=None)
    s.add_argument("--ratio", type=float, default=None,
                   help="Constant refinement ratio -> observed order.")
    s.set_defaults(func=cmd_table)

    s = sub.add_parser("linear-limit")
    s.add_argument("--root", required=True)
    s.set_defaults(func=cmd_linear_limit)

    s = sub.add_parser("growth")
    s.add_argument("--root", required=True)
    s.add_argument("--tau-min", type=float, default=1.5)
    s.add_argument("--Tc-ref", type=float, default=164.09)
    s.set_defaults(func=cmd_growth)

    s = sub.add_parser("amplitude")
    s.add_argument("--root", required=True)
    s.set_defaults(func=cmd_amplitude)

    s = sub.add_parser("correlation")
    s.add_argument("--root", required=True)
    s.set_defaults(func=cmd_correlation)

    s = sub.add_parser("fields")
    s.add_argument("npz", nargs="+")
    s.add_argument("--out", required=True)
    s.set_defaults(func=cmd_fields)

    a = p.parse_args()
    a.func(a)


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/reproduce/transit_firedrake.py <==
#!/usr/bin/env python3
"""
transit_firedrake.py -- the transit-time computations of the paper (appendix
"Transit-time modes", Fig. 13 and the root loci), with the operator of the time
stepper, i.e. the same J and M as modal_projection.py and modal_origin.py.

Two runs (Firedrake environment), both on one optimal_E0_*.npz, which fixes
the discretization and T, C, M, L:

  complete  Spectrum of the complete problem, -J x = sigma M x.  Writes
            transit_complete.csv  all families (sigma, multiplicity, n, velocity);
            transit_n0.csv        n = 0 charge modes and the shear modes, with the
                                  exact roots of D(sigma) and -nu (m pi)^2;
            transit_profiles.csv  complex charge profile q_n(y) (horizontal Fourier
                                  component n) of the least damped oscillatory
                                  n = 0 and n = 1 modes, for Fig. 13.

  coupling  The Coulomb force in the momentum equation multiplied by eps,
            J(eps) = J0 + eps Jc, where Jc is the block of J with velocity rows and
            charge / potential columns (the only place where the momentum
            equation depends on q' and phi', through kappa_E rho grad(phi)).  The
            n = 1 transit modes of eps = 0 (frozen-flow charge modes, velocity-free
            eigenvectors) are followed to eps = 1.  Writes
            transit_coupling.csv  eps, then Re/Im of each followed mode;
            transit_coupling_summary.txt  start and end values, collision.

Usage (from ehd_fast/reproduce/):

  NPZ=../results_new/fast_124x100_dt0.02/amplitude/tau1.0/optimal_E0_1e-08.npz
  python transit_firedrake.py complete $NPZ --out transit
  python transit_firedrake.py coupling $NPZ --steps 100 --out transit

  # continue an earlier coupling run from eps = 0.25 (rows up to 0.25 are kept):
  python transit_firedrake.py coupling $NPZ --restart transit/transit_coupling.csv \
      --restart-eps 0.25 --steps 75 --refine 0 --out transit

The coupling run solves one eigenproblem per step (about 100 sparse LU
factorizations, plus --refine bisection steps that locate the collision of the
first pair on the real axis independently of the step).  Large moves of mode 1
just before and after the collision are expected and reported as warnings.  Figures: paper_figures/plot_transit_firedrake.py transit.
"""

import argparse
import csv
import sys
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
for cand in (HERE.parent, HERE.parent / "src", HERE):
    if (cand / "ehd_optimize.py").exists():
        sys.path.insert(0, str(cand))
        break


# =============================================================================
# Pure numpy: exact n = 0 dispersion relation
# =============================================================================


def transit_time(C, Es):
    return (np.sqrt(1.0 + 2.0 * C / Es) - 1.0) / C


def D_exact(s, C, Es):
    """D(sigma) of the appendix; its zeros are the n = 0 charge modes."""
    T = transit_time(C, Es)
    e = np.exp(-s * T)
    A = (1 - e) / s
    I1 = T / s - (1 - e) / s**2
    I2 = T**2 / s - 2 * T / s**2 + 2 * (1 - e) / s**3
    return A / (s + C) + I1 + 0.5 * C * I2


def exact_n0_roots(C, Es, mmax=6):
    """Complex Newton on D, started from the asymptotic ladder."""
    T = transit_time(C, Es)
    out = []
    for m in range(1, mmax + 1):
        s = -3 + 2j * np.pi * m / T
        for _ in range(200):                       # fixed point of the ladder
            s = -(np.log(s**2 * (s + C) / (Es * C**2)) - 2j * np.pi * m) / T
        for _ in range(100):                       # Newton on D
            h = 1e-6 * max(1.0, abs(s))
            ds = D_exact(s, C, Es) / ((D_exact(s + h, C, Es) - D_exact(s - h, C, Es)) / (2 * h))
            s -= ds
            if abs(ds) < 1e-14 * abs(s):
                break
        out.append(s)
    return np.array(out)


def fourier_profile(values, coords, L, n):
    """Horizontal Fourier component n of a complex nodal field on the structured
    periodic grid: returns (y, q_n(y)); for n > 0 the component (+n or -n) with
    the larger norm."""
    xs = np.round(coords[:, 0] / L, 10)
    ys = np.round(coords[:, 1], 10)
    ux, ix = np.unique(xs, return_inverse=True)
    uy, iy = np.unique(ys, return_inverse=True)
    F = np.zeros((len(uy), len(ux)), dtype=complex)
    F[iy, ix] = values
    H = np.fft.fft(F, axis=1) / len(ux)
    if n == 0:
        Q = H[:, 0]
    else:
        A, B = H[:, n], H[:, -n]
        Q = A if np.linalg.norm(A) >= np.linalg.norm(B) else B
    return uy, Q


# =============================================================================
# Firedrake part
# =============================================================================


def load(npz):
    import ehd_optimize as opt
    from forward_trajectory import setup_args_from_npz
    sargs, _ = setup_args_from_npz(npz)
    setup = opt.setup_problem(sargs)
    return sargs, setup


def operators(setup, sargs):
    """J, M (SciPy CSR), Dirichlet mask, and the sizes of the velocity and
    pressure blocks in the mixed ordering (u, p, q, phi)."""
    from firedrake import Function
    from modal_projection import build_operators
    J, M, mask, n_u = build_operators(setup, sargs)
    n_p = Function(setup["W"]).subfunctions[1].dat.data_ro.size
    return J, M, mask, n_u, n_p


def coulomb_split(J, n_u, n_p):
    """J = J0 + Jc, Jc = block (velocity rows) x (charge and potential columns)."""
    import scipy.sparse as sp
    J = J.tocoo()
    sel = (J.row < n_u) & (J.col >= n_u + n_p)
    Jc = sp.csr_matrix((J.data[sel], (J.row[sel], J.col[sel])), shape=J.shape)
    J0 = sp.csr_matrix((J.data[~sel], (J.row[~sel], J.col[~sel])), shape=J.shape)
    return J0, Jc


def eigs_near(J, M, mask, shift, nev, tol):
    """Right eigenpairs of -J x = sigma M x nearest to a real shift (shift-invert
    Arnoldi, as in modal_projection.solve_temporal, without the left problem)."""
    import scipy.sparse as sp
    from scipy.sparse.linalg import LinearOperator, eigs, splu
    t0 = time.perf_counter()
    keep = sp.diags((~mask).astype(float))
    A = (keep @ (-J) @ keep + sp.diags(mask.astype(float))).tocsc()
    B = (keep @ M @ keep).tocsc()
    lu = splu((A - shift * B).tocsc(), permc_spec="COLAMD")
    n = A.shape[0]
    op = LinearOperator((n, n), matvec=lambda x: lu.solve(B @ x), dtype=float)
    nu, X = eigs(op, k=nev, which="LM", tol=tol, ncv=max(2 * nev + 1, 40), maxiter=10000)
    sig = shift + 1.0 / nu
    ok = np.isfinite(sig) & (np.abs(sig) < 1e6)
    return sig[ok], X[:, ok], time.perf_counter() - t0


class Classifier:
    """Horizontal wavenumber and velocity content of eigenvectors."""

    def __init__(self, setup, sargs):
        import ehd_optimize as opt
        from firedrake import Function, FunctionSpace
        self.W, self.L = setup["W"], sargs.L
        self.R1 = FunctionSpace(setup["mesh"], "CG", 1)
        self.coords = opt.scalar_space_dof_coordinates(self.R1)
        self.f = Function(self.W)

    def nodal(self, x, comp):
        """Complex nodal values on CG1 of component comp ('ux', 'uy' or 'q')."""
        from firedrake import Function
        out = []
        for part in (np.real(x), np.imag(x)):
            with self.f.dat.vec_wo as v:
                v.array[:] = part
            u, _, q, _ = self.f.subfunctions
            expr = {"ux": u[0], "uy": u[1], "q": q}[comp]
            out.append(Function(self.R1).interpolate(expr).dat.data_ro.copy())
        return out[0] + 1j * out[1]

    def describe(self, x):
        """(n, has velocity): n from the vertical velocity if present, else from
        the horizontal velocity (shear modes), else from the charge."""
        from modal_projection import dominant_wavenumber
        ux, uy, q = (self.nodal(x, c) for c in ("ux", "uy", "q"))
        ref = max(np.max(np.abs(ux)), np.max(np.abs(uy)), np.max(np.abs(q)), 1e-300)
        has_uy = np.max(np.abs(uy)) > 1e-8 * ref
        has_ux = np.max(np.abs(ux)) > 1e-8 * ref
        field = uy if has_uy else (ux if has_ux else q)
        return dominant_wavenumber(field, self.coords, self.L), bool(has_uy or has_ux)


def families(sig, X, cls):
    from modal_projection import group_families
    fams, keys = group_families(sig)
    rows = []
    for g, k in zip(fams, keys):
        n, has_u = cls.describe(X[:, g[0]])
        rows.append(dict(sigma=complex(k[0], k[1]), mult=len(g), n=n, velocity=has_u, idx=g))
    return rows


def run_complete(a, out):
    import ehd_optimize as opt
    sargs, setup = load(a.npz)
    Es = opt.compute_Es(sargs.C)
    J, M, mask, n_u, n_p = operators(setup, sargs)
    sig, X, wall = eigs_near(J, M, mask, a.shift, a.nev, a.tol)
    cls = Classifier(setup, sargs)
    rows = families(sig, X, cls)
    print("T={} C={} M={} L={}  ({} eigenpairs, {:.0f}s)".format(
        sargs.T, sargs.C, sargs.M, sargs.L, len(sig), wall))
    with open(out / "transit_complete.csv", "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["sigma_re", "sigma_im", "mult", "n", "velocity"])
        for r in rows:
            w.writerow([r["sigma"].real, r["sigma"].imag, r["mult"], r["n"], int(r["velocity"])])

    # n = 0 charge modes against the exact roots; shear modes against -nu (m pi)^2
    ex = exact_n0_roots(sargs.C, Es)
    # n = 0: oscillatory families are the charge modes (the finite-element eigenvectors
    # carry a tiny spurious velocity, so the velocity flag is not used), real
    # families of multiplicity one are the shear modes
    n0 = sorted([r for r in rows if r["n"] == 0 and r["sigma"].imag > 1e-6],
                key=lambda r: r["sigma"].imag)
    nu = sargs.M**2 / sargs.T
    shear_th = -nu * (np.pi * np.arange(1, 8))**2
    shear = sorted([r["sigma"].real for r in rows if abs(r["sigma"].imag) < 1e-8 and r["mult"] == 1
                    and r["n"] == 0], reverse=True)
    with open(out / "transit_n0.csv", "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["kind", "m", "operator_re", "operator_im", "exact_re", "exact_im"])
        print("  n = 0 charge modes (operator | exact D(sigma) = 0):")
        for m, r in enumerate(n0[:len(ex)], 1):
            z, e = r["sigma"], ex[m - 1]
            print("    m={}: {:+.4f} {:+.4f}i | {:+.4f} {:+.4f}i".format(m, z.real, z.imag, e.real, e.imag))
            w.writerow(["charge", m, z.real, z.imag, e.real, e.imag])
        print("  shear modes (operator | -nu (m pi)^2):")
        for s in shear:
            m = int(np.argmin(np.abs(shear_th - s))) + 1
            print("    {:+.8f} | {:+.8f} (m={})".format(s, shear_th[m - 1], m))
            w.writerow(["shear", m, s, 0.0, shear_th[m - 1], 0.0])

    # charge profiles of the least damped oscillatory n = 0 and n = 1 modes
    with open(out / "transit_profiles.csv", "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["n", "sigma_re", "sigma_im", "y", "q_re", "q_im"])
        for nn in (0, 1):
            cand = [r for r in rows if r["n"] == nn and r["sigma"].imag > 1e-6]
            if not cand:
                print("  no oscillatory n = {} mode found; increase --nev".format(nn))
                continue
            r = max(cand, key=lambda r: r["sigma"].real)
            # a family holds both members of the conjugate pair: take the eigenvector
            # of sigma with Im(sigma) > 0, so that q(y) exp(i omega t) runs forward in time
            i_pos = max(r["idx"], key=lambda i: sig[i].imag)
            q = cls.nodal(X[:, i_pos], "q")
            y, Q = fourier_profile(q, cls.coords, sargs.L, nn)
            Q = Q / Q[np.argmax(np.abs(Q))]
            for yy, qq in zip(y, Q):
                w.writerow([nn, r["sigma"].real, r["sigma"].imag, yy, qq.real, qq.imag])
            print("  profile written: n = {}, sigma = {:+.4f} {:+.4f}i".format(
                nn, r["sigma"].real, r["sigma"].imag))
    print("[done] files in", out)


def run_coupling(a, out):
    sargs, setup = load(a.npz)
    J, M, mask, n_u, n_p = operators(setup, sargs)
    J0, Jc = coulomb_split(J, n_u, n_p)
    print("Coulomb block: {} nonzeros (of {})".format(Jc.nnz, J.nnz))
    cls = Classifier(setup, sargs)

    sig, X, wall = eigs_near(J0, M, mask, a.shift, a.nev, a.tol)
    rows = families(sig, X, cls)
    seeds = sorted([r for r in rows if r["n"] == 1 and not r["velocity"]
                    and r["sigma"].imag > 1e-6 and r["sigma"].real > -a.remin],
                   key=lambda r: r["sigma"].imag)[:a.modes]
    if not seeds:
        sys.exit("no n = 1 charge modes at eps = 0; increase --nev")
    track = [r["sigma"] for r in seeds]
    track.append(np.conj(track[0]))                 # conjugate of the first: collision
    print("eps = 0 (frozen-flow n = 1 charge modes): " +
          ", ".join("{:+.4f} {:+.4f}i".format(z.real, z.imag) for z in track[:-1]))
    # n = 0 eigenvalues (shear and n = 0 charge modes) do not depend on eps: the
    # Coulomb force of a horizontally uniform perturbation drives no flow.  They
    # are excluded from the matching, so that a followed n = 1 root crossing one
    # of them is not captured by it.
    fixed = np.array([r["sigma"] for r in rows if r["n"] == 0] +
                     [np.conj(r["sigma"]) for r in rows if r["n"] == 0])
    print("excluded n = 0 eigenvalues: " + ", ".join(
        "{:+.4f} {:+.4f}i".format(z.real, z.imag) for z in fixed if z.imag >= 0))

    def keep(s):
        if fixed.size == 0:
            return s
        d = np.min(np.abs(s[:, None] - fixed[None, :]), axis=1)
        return s[d > 1e-6 * np.maximum(1.0, np.abs(s))]

    hist, eps_done = [list(track)], [0.0]
    if a.restart:
        with open(a.restart) as fh:
            old_rows = list(csv.DictReader(fh))
        hist, eps_done = [], []
        for r in old_rows:
            e = float(r["eps"])
            if e <= a.restart_eps + 1e-12:
                eps_done.append(e)
                hist.append([complex(float(r["re{}".format(j)]), float(r["im{}".format(j)]))
                             for j in range(len(track))])
        track = list(hist[-1])
        print("restart from eps = {:.3f} ({} rows kept from {})".format(eps_done[-1], len(hist), a.restart))
    eps_new = np.linspace(eps_done[-1], 1.0, a.steps + 1)[1:]
    t0 = time.perf_counter()
    for e in eps_new:
        s, X, _ = eigs_near(J0 + e * Jc, M, mask, a.shift, a.nev, a.tol)
        # candidates: the few eigenvalues nearest to each followed one, without the
        # eps-independent n = 0 modes, and only those whose eigenvector has the
        # horizontal wavenumber of the followed modes (n = 1); otherwise a fast-moving
        # root can be replaced by a nearby n = 0 or n = 2 eigenvalue
        cand = set()
        for z in track:
            cand.update(np.argsort(np.abs(s - z))[:a.candidates].tolist())
        ok = []
        for i in sorted(cand):
            if keep(s[i:i + 1]).size == 0:
                continue
            if cls.describe(X[:, i])[0] == a.n_track:
                ok.append(i)
        s = s[ok]
        new = [s[np.argmin(np.abs(s - z))] for z in track]
        # after the collision the first pair is two real roots: the first track
        # follows the one on the right (it becomes the convective mode), the
        # conjugate track the one on the left
        if abs(track[0].imag) < 1e-6 and abs(track[-1].imag) < 1e-6:
            r = s[np.abs(s.imag) < 1e-6]
            two = r[np.argsort(np.abs(r - track[0]))[:2]] if len(r) >= 2 else r
            if len(two) == 2:
                new[0], new[-1] = max(two, key=lambda z: z.real), min(two, key=lambda z: z.real)
        for j, (z0, z1) in enumerate(zip(track[:-1], new[:-1])):
            if abs(z1 - z0) > a.maxjump:
                print("  WARNING: mode {} moved by {:.2f} at eps = {:.3f}: expected for mode 1 "
                      "next to the collision (the pair moves fast there); elsewhere reduce "
                      "the step or increase --nev".format(j + 1, abs(z1 - z0), e))
        track = new
        hist.append(list(track))
        eps_done.append(e)
        print("  eps = {:.3f}: ".format(e) + ", ".join(
            "{:+.4f} {:+.4f}i".format(z.real, z.imag) for z in track[:-1]), flush=True)
    eps = np.array(eps_done)
    H = np.array(hist)
    if a.restart and Path(a.restart).resolve() == (out / "transit_coupling.csv").resolve():
        import shutil
        shutil.copy(out / "transit_coupling.csv", out / "transit_coupling_before_restart.csv")
    with open(out / "transit_coupling.csv", "w", newline="") as fh:
        w = csv.writer(fh)
        hdr = ["eps"]
        for j in range(H.shape[1]):
            hdr += ["re{}".format(j), "im{}".format(j)]
        w.writerow(hdr)
        for e, row in zip(eps, H):
            w.writerow([e] + [v for z in row for v in (z.real, z.imag)])
    real = np.abs(H[:, 0].imag) < 1e-6
    lines = ["T={} C={} M={} L={}  steps={}  ({:.0f}s)".format(
        sargs.T, sargs.C, sargs.M, sargs.L, a.steps, time.perf_counter() - t0)]
    lines.append("start: " + ", ".join("{:+.4f} {:+.4f}i".format(z.real, z.imag) for z in H[0, :-1]))
    lines.append("end:   " + ", ".join("{:+.4f} {:+.4f}i".format(z.real, z.imag) for z in H[-1, :-1]))
    if real.any() and a.refine > 0:
        i = int(np.argmax(real))
        # bisection on eps for the collision of the first pair on the real axis
        lo, hi, z_lo = eps[i - 1], eps[i], H[i - 1, 0]
        for _ in range(a.refine):
            mid = 0.5 * (lo + hi)
            s, _, _ = eigs_near(J0 + mid * Jc, M, mask, a.shift, a.nev, a.tol)
            cand = s[s.imag >= -1e-9]
            z = cand[np.argmin(np.abs(cand - z_lo))]
            if abs(z.imag) < 1e-6:
                hi = mid
            else:
                lo, z_lo = mid, z
        lines.append("first pair collides on the real axis at eps = {:.4f} (+- {:.4f}), "
                     "sigma = {:+.3f}".format(0.5 * (lo + hi), 0.5 * (hi - lo), z_lo.real))
    for j in range(1, H.shape[1] - 1):
        lines.append("mode {}: frequency change {:+.1%}".format(j + 1, H[-1, j].imag / H[0, j].imag - 1))
    (out / "transit_coupling_summary.txt").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))
    print("[done] files in", out)


def main():
    ap = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    sub = ap.add_subparsers(dest="cmd", required=True)
    for name in ("complete", "coupling"):
        p = sub.add_parser(name)
        p.add_argument("npz")
        p.add_argument("--nev", type=int, default=60 if name == "coupling" else 40)
        p.add_argument("--shift", type=float, default=0.5)
        p.add_argument("--tol", type=float, default=1e-10)
        p.add_argument("--out", default="transit")
        if name == "coupling":
            p.add_argument("--steps", type=int, default=100)
            p.add_argument("--maxjump", type=float, default=1.5,
                           help="warn when a followed eigenvalue moves more than this in one step")
            p.add_argument("--modes", type=int, default=3, help="n = 1 charge modes followed")
            p.add_argument("--refine", type=int, default=8,
                           help="bisection steps for the collision of the first pair (0: skip)")
            p.add_argument("--restart", default=None,
                           help="transit_coupling.csv of an earlier run: keep its rows up to "
                                "--restart-eps and continue from there to eps = 1")
            p.add_argument("--restart-eps", type=float, default=0.4)
            p.add_argument("--n-track", type=int, default=1,
                           help="horizontal wavenumber index of the followed modes")
            p.add_argument("--candidates", type=int, default=6,
                           help="eigenvalues nearest to each followed one that are classified")
            p.add_argument("--remin", type=float, default=9.0,
                           help="seeds with Re(sigma) > -remin")
    a = ap.parse_args()
    from firedrake.adjoint import pause_annotation
    pause_annotation()
    out = Path(a.out)
    out.mkdir(parents=True, exist_ok=True)
    {"complete": run_complete, "coupling": run_coupling}[a.cmd](a, out)


if __name__ == "__main__":
    main()


==> anc/supplementary_code/firedrake/validate_taylor_perturbation.py <==
#!/usr/bin/env python3
"""
validate_taylor_perturbation.py

Gradient validation for src/ehd_optimize.py (residual-difference
perturbation formulation).  Uses exactly the production setup
(setup_problem / PerturbationTimestepper), so every discretization flag of
the optimizer is accepted here too.

Checks
------
1. Exactness of the zero state: a forward run from q0' = 0 must give
   J = 0 to round-off (z' = 0 is a discrete solution).
2. Taylor test along an admissible direction dq:
       |J(m + h dq) - J(m) - h dJ[dq]| = O(h^2)  -> minimum rate ~ 2.
3. Riesz-map consistency on A = {q = 0 on the injector}:
       (g, dq)_{L2} = dJ[dq]   for admissible dq,
   where g is the AdmissibleRieszMap representer used by the optimizer.
"""

import argparse
import math
import sys
import time
from pathlib import Path

from firedrake import Function, SpatialCoordinate, cos, sin
from firedrake.adjoint import (
    Control,
    ReducedFunctional,
    continue_annotation,
    get_working_tape,
    pause_annotation,
    stop_annotating,
    taylor_test,
)

# Use the ehd_optimize.py that sits next to this script.
sys.path.insert(0, str(Path(__file__).resolve().parent))

import ehd_optimize as opt  # noqa: E402


def make_direction(mesh, R, L, maps, parity, expr):
    """Admissible direction with unit L2 norm."""
    with stop_annotating():
        dm = Function(R, name="taylor_direction").interpolate(expr)
        opt.constrain(dm, maps, parity)
        n = opt.l2_norm(dm)
        if n <= 0.0:
            raise RuntimeError("Taylor direction has zero norm.")
        dm *= 1.0 / n
    return dm


def main():
    p = argparse.ArgumentParser()
    opt.add_problem_arguments(p)
    p.add_argument("--E0", type=float, default=1.0e-10)
    p.add_argument("--restart", default=None)
    p.add_argument("--restart-interpolate", action="store_true")
    p.add_argument("--skip-zero-check", action="store_true")
    p.add_argument("--repeat-adjoint", action="store_true",
                   help="Time a second adjoint (excludes form compilation).")
    args = p.parse_args()

    print("=" * 78)
    print("Taylor test: residual-difference perturbation formulation")
    print("=" * 78)
    print("C={} M={} T={} L={} mesh={}x{} ({}) dt={} steps={} tau={} "
          "E0={:.3e}".format(args.C, args.M, args.T, args.L, args.Nx, args.Ny,
                             args.mesh_type, args.dt, args.steps,
                             args.dt * args.steps, args.E0))
    print("phi degree={} time={} SUPG tau={} SUPG qdeg={} parity={} periodic={}"
          .format(args.phi_degree, args.time_scheme, args.supg_tau,
                  args.supg_quadrature_degree, args.parity, args.periodic))

    setup = opt.setup_problem(args)
    mesh = setup["mesh"]
    R = setup["R"]
    maps = setup["maps"]
    stepper = setup["stepper"]
    x, y = SpatialCoordinate(mesh)
    # pi/L (walled half-cell) or 2 pi/L (periodic): directions stay periodic.
    k = opt.base_wavenumber(mesh, args.L)

    # --------------------------------------------------------------
    # 1. Zero state is an exact discrete solution.
    # --------------------------------------------------------------
    if not args.skip_zero_check:
        with stop_annotating():
            J0 = float(stepper.run(Function(R), args.steps))
        print("[zero] J(q0'=0) = {:.3e}  (should be round-off)".format(J0))

    # --------------------------------------------------------------
    # Control.
    # --------------------------------------------------------------
    with stop_annotating():
        if args.restart is None:
            m0 = opt.make_analytical_control(mesh, R, args.L, args.E0, maps,
                                             args.parity)
            print("[control] analytical seed")
        else:
            m0 = opt.load_control_npz(args.restart, R, maps, args.E0,
                                      args.parity,
                                      interpolate=args.restart_interpolate)
            print("[control] restart={}".format(args.restart))
        print("[control] ||q0'||^2 = {:.12e}".format(opt.l2_inner(m0, m0)))

    # --------------------------------------------------------------
    # Annotated forward + adjoint.
    # --------------------------------------------------------------
    get_working_tape().clear_tape()
    continue_annotation()

    m = Function(R, name="charge_control")
    m.assign(m0)
    control = Control(m)

    t0 = time.perf_counter()
    J = stepper.run(m, args.steps)
    pause_annotation()
    print("[forward] J={:.12e} Gq={:.12e} wall={:.3f}s"
          .format(float(J), float(J) / args.E0, time.perf_counter() - t0))

    Jhat = ReducedFunctional(J, control)

    t0 = time.perf_counter()
    dJ = Jhat.derivative()
    print("[adjoint] wall={:.3f}s".format(time.perf_counter() - t0))

    if args.repeat_adjoint:
        t0 = time.perf_counter()
        dJ2 = Jhat.derivative()
        print("[adjoint] second call wall={:.3f}s"
              .format(time.perf_counter() - t0))
        # Reproducibility: two adjoints on the same tape must coincide.
        with stop_annotating():
            g1 = setup["riesz"](dJ)
            g2 = setup["riesz"](dJ2)
            d = Function(R).assign(g2 - g1)
            rel = opt.l2_norm(d) / max(opt.l2_norm(g1), 1e-300)
        print("[adjoint] ||g2 - g1|| / ||g1|| = {:.3e}  (should be ~1e-14)"
              .format(rel))

    # --------------------------------------------------------------
    # 3. Riesz consistency on the admissible subspace.
    # --------------------------------------------------------------
    with stop_annotating():
        g = setup["riesz"](dJ)
        pairs = []
        for expr in (
            y * cos(k * x),
            y * (1.0 - y) * sin(3.0 * k * x),
            y * y * cos(2.0 * k * x),
        ):
            dq = make_direction(mesh, R, args.L, maps, "none", expr)
            pairs.append((opt.l2_inner(g, dq), opt.dual_pairing(dJ, dq)))
        # Directions orthogonal to the gradient by symmetry give pairings at
        # round-off level; measure differences against the largest pairing.
        scale = max(max(abs(r) for _, r in pairs), 1.0e-300)
        worst = 0.0
        for lhs, rhs in pairs:
            rel = abs(lhs - rhs) / scale
            worst = max(worst, rel)
            print("[riesz] (g,dq)={:.12e}  dJ[dq]={:.12e}  diff/scale={:.2e}"
                  .format(lhs, rhs, rel))
        print("[riesz] worst difference / max|dJ[dq]| = {:.2e}".format(worst))

    # --------------------------------------------------------------
    # 2. Taylor test.
    # --------------------------------------------------------------
    dm = make_direction(mesh, R, args.L, maps, args.parity,
                        y * cos(2.0 * k * x))
    # Perturbation size comparable to the control itself.
    with stop_annotating():
        dm *= math.sqrt(args.E0)

    print("[taylor] starting...")
    t0 = time.perf_counter()
    rate = taylor_test(Jhat, m, dm)
    print("[taylor] minimum observed rate = {:.8f}".format(rate))
    print("[taylor] wall = {:.3f}s".format(time.perf_counter() - t0))

    if rate >= 1.9:
        print("PASS: Taylor convergence is approximately second order.")
    else:
        print("WARNING: Taylor convergence below the expected second order.")
    print("=" * 78)


if __name__ == "__main__":
    main()


==> anc/supplementary_code/spectral/branch_identity.py <==
"""Which branch of the stable spectrum becomes the convective mode, as a function of M?
Tracks, by continuation in T at k = k_c with eigenvector overlap, (i) the first transit pair
and (ii) the least damped viscous mode, and records whether the pair collides before T_c.
Also: velocity/charge content of the mode that becomes unstable.
Run: python3 branch_identity.py -> branch_identity.json"""
import json, sys
import numpy as np
from ehd_spectral import Problem

C = 10.0; N = int(sys.argv[1]) if len(sys.argv) > 1 else 60
P = Problem(C, N); n = P.n
R0 = json.load(open("numbers.json")); kc = R0["critical"]["60"]["kc"]; Tc = R0["critical"]["60"]["Tc"]

def eig(T, M):
    s, V = P.spectrum(kc, T, M, vectors=True)
    return s, V / np.linalg.norm(V, axis=0)

def track(M, z0, Tmax, real_start=False, nstep=4000):
    """Continuation of one eigenpair; returns list of (T, sigma) and the T at which a complex
    pair becomes real (or None)."""
    Ts = np.geomspace(5.0, Tmax, nstep)
    s, V = eig(Ts[0], M)
    j = np.argmin(np.abs(s - z0)); cur, v = s[j], V[:, j]
    out = [(Ts[0], cur)]
    for T in Ts[1:]:
        s, V = eig(T, M)
        cand = np.argsort(np.abs(s - cur))[:6]
        ov = [abs(np.vdot(v, V[:, c])) for c in cand]
        j = cand[int(np.argmax(ov))]
        if not real_start and abs(s[j].imag) < 1e-8 and abs(cur.imag) > 1e-8:
            return out, T
        cur, v = s[j], V[:, j]; out.append((T, cur))
    return out, None

def content(T, M, sigma):
    """fraction of the eigenvector norm in w (velocity) versus q (charge), Chebyshev norm"""
    s, V = eig(T, M); j = np.argmin(np.abs(s - sigma)); x = V[:, j]
    w, q = x[:n], x[n:2*n]
    return float(np.sum(abs(w)**2) / (np.sum(abs(w)**2) + np.sum(abs(q)**2)))

res = {}
for M in (3.0, 3.5, 4.0, 4.25, 4.5, 4.75, 5.0, 6.0, 10.0, 30.0):
    out, Tcol = track(M, -5.8 + 6.1j, Tc)
    mu1 = 47.5524
    visc0 = -(M**2/5.0)*mu1
    # leading real mode at T_c (the convective mode) and at T = 20
    s20 = P.spectrum(kc, 20.0, M); r20 = s20[np.abs(s20.imag) < 1e-8].real
    res[M] = dict(first_pair_collision_T=Tcol,
                  first_pair_at_end=[float(out[-1][1].real), float(out[-1][1].imag)],
                  viscous_rate_at_Tc=-(M**2/Tc)*mu1,
                  R_at_Tc=Tc/M**2,
                  w_fraction_convective_mode_T20=(content(20.0, M, r20.max()) if r20.size else None),
                  leading_real_T20=(float(r20.max()) if r20.size else None))
    print(M, res[M], flush=True)
json.dump(res, open(f"branch_identity_N{N}.json", "w"), indent=1)


==> anc/supplementary_code/spectral/branches_T_kL.py <==
"""Event-driven continuation in T (k = k_c) of selected modes: the first two transit modes and
the slowest viscous mode. When a complex pair reaches the real axis it is replaced by its two
real branches, and when two real branches meet they are replaced by the new complex pair.
Run: python3 branches_T.py M  -> branches_M<M>.npz (list of branches with T, sigma, kind, parent)"""
import json, sys, numpy as np
from ehd_spectral import Problem

P = Problem(10.0, 60); n = P.n
R = json.load(open("numbers.json")); kc = 2*np.pi/1.228
MU1 = 47.5524
Tg = np.geomspace(5.0, 2000.0, 3000)

_cache = {}
def eig(i, M):
    if (i, M) not in _cache:
        s, V = P.spectrum(kc, Tg[i], M, vectors=True, smax=5e3)
        _cache[(i, M)] = (s, V/np.linalg.norm(V, axis=0))
    return _cache[(i, M)]

def track(M, i0, z0, v0=None, kind="complex", near_steps=0, lo=-60.0):
    """follow one eigenvalue from grid index i0; stop at a change of kind (complex <-> real)
    or when it leaves the window Re < lo. Returns (indices, sigmas, event)"""
    s, V = eig(i0, M)
    if v0 is None:
        j = np.argmin(np.abs(s - z0)); cur, v = s[j], V[:, j]
    else:
        cur, v = z0, v0
    I, S = [i0], [cur]
    for i in range(i0 + 1, len(Tg)):
        s, V = eig(i, M)
        cand = np.argsort(np.abs(s - cur))[:6]
        if i - i0 <= near_steps:
            j = cand[0]
            if kind == "real":   # stay on the real axis on the right side
                rr = [c for c in cand if abs(s[c].imag) < 1e-8]
                j = rr[0] if rr else cand[0]
        else:
            ov = [abs(np.vdot(v, V[:, c])) for c in cand]; j = cand[int(np.argmax(ov))]
        isreal = abs(s[j].imag) < 1e-8
        if kind == "complex" and isreal:
            return I, S, ("to_real", i, cur)
        if kind == "real" and not isreal:
            return I, S, ("to_complex", i, cur)
        cur, v = s[j], V[:, j]
        if kind == "complex" and cur.imag < 0: cur = np.conj(cur)
        I.append(i); S.append(cur)
        if cur.real < lo: return I, S, ("left", i, cur)
    return I, S, ("end", len(Tg), cur)

def run(M):
    branches = []
    s5, _ = eig(0, M)
    starts = [("transit 1", -5.80 + 6.10j, "complex"), ("transit 2", -6.55 + 10.75j, "complex")]
    queue = [(name, 0, z, None, kind, None) for name, z, kind in starts]
    # viscous mode: enters the window later; start where it first appears above -60
    for i in range(len(Tg)):
        s, _ = eig(i, M); r = s[(np.abs(s.imag) < 1e-8)].real
        target = -(M**2/Tg[i])*MU1
        if target > -60:
            j = np.argmin(np.abs(r - target)) if r.size else None
            if j is not None and abs(r[j] - target) < 0.5*abs(target):
                queue.append(("viscous", i, r[j] + 0j, None, "real", None)); break
    done_pairs = set()
    while queue:
        name, i0, z0, v0, kind, parent = queue.pop(0)
        I, S, ev = track(M, i0, z0, v0, kind, near_steps=(15 if parent else 0))
        branches.append(dict(name=name, kind=kind, T=Tg[I], s=np.array(S), event=ev[0],
                             T_event=(Tg[ev[1]-1] if ev[1] < len(Tg) else None), parent=parent))
        print(f"M={M} {name:28s} {kind:8s} T {Tg[I][0]:8.2f} -> {Tg[I][-1]:8.2f}  event {ev[0]}"
              f"  sigma_end {np.round(S[-1],3)}", flush=True)
        if ev[0] == "to_real":
            i = ev[1]; s, V = eig(i, M)
            rr = np.where(np.abs(s.imag) < 1e-8)[0]; rr = rr[np.argsort(np.abs(s[rr] - ev[2].real))][:2]
            up, dn = sorted(rr, key=lambda c: -s[c].real)
            queue.append((name + " / up", i, s[up], V[:, up], "real", name))
            queue.append((name + " / down", i, s[dn], V[:, dn], "real", name))
        elif ev[0] == "to_complex":
            key = (ev[1], round(float(ev[2].real), 1))
            if key in done_pairs: continue
            done_pairs.add(key)
            i = ev[1]; s, V = eig(i, M)
            cc = np.where(s.imag > 1e-8)[0]; c = cc[np.argmin(np.abs(s[cc] - ev[2].real))]
            queue.append((name + " + merger", i, s[c], V[:, c], "complex", name))
    return branches

if __name__ == "__main__":
    M = float(sys.argv[1])
    b = run(M)
    np.save(f"kL/branches_M{M:g}.npy", np.array(b, dtype=object), allow_pickle=True)


==> anc/supplementary_code/spectral/ehd_spectral.py <==
"""Linear temporal spectrum of electroconvection driven by unipolar injection between
plane electrodes, for one horizontal Fourier mode (u', p', phi', q') ~ f(y) exp(ikx + sigma t).

Nondimensional equations of the paper (drift velocity scale K V0/H, time H^2/(K V0)),
written for the vertical velocity w, the charge q and the potential phi:

  sigma (D^2-k^2) w = (M^2/T)(D^2-k^2)^2 w - eps C M^2 k^2 (E_b q + q_b' phi)
  sigma q           = -(q_b' w + E_b Dq + 2 C q_b q - q_b' Dphi)
  0                 = (D^2-k^2) phi + C q

  w = Dw = 0 at y = 0, 1;   q = 0 at y = 0 (autonomous injection);   phi = 0 at y = 0, 1.

eps = 1 is the complete problem; eps multiplies the Coulomb force, eps = 0 decouples the
flow from the charge.  stokes=True drops the inertia (limit M -> infinity at fixed T).
Discretization: Chebyshev collocation in y with N+1 points; dense QZ (scipy.linalg.eig)
gives the complete spectrum.  For k = 0 the w-block decouples and the charge modes are the
horizontally uniform transit-time modes, whose exact dispersion relation is also coded here.
"""
import numpy as np
from scipy.linalg import eig
from scipy.optimize import brentq, minimize_scalar


# --------------------------------------------------------------------------- discretization
def cheb(N):
    """Chebyshev differentiation matrix on x_j = cos(pi j/N) (Trefethen, Spectral Methods in MATLAB)."""
    x = np.cos(np.pi*np.arange(N + 1)/N)
    c = np.r_[2, np.ones(N - 1), 2]*(-1)**np.arange(N + 1)
    X = np.tile(x, (N + 1, 1)).T
    D = np.outer(c, 1/c)/(X - X.T + np.eye(N + 1))
    return D - np.diag(D.sum(1)), x


def base_state(C, y=None):
    """Hydrostatic state: E_i, transit time t_tr, collector field E_c, and on y: q_b, E_b, q_b'."""
    Ei = brentq(lambda e: e**2/(3*C)*((1 + 2*C/e)**1.5 - 1) - 1, 1e-9, 10)
    ttr = (np.sqrt(1 + 2*C/Ei) - 1)/C
    out = dict(Ei=Ei, ttr=ttr, Ec=Ei*(1 + C*ttr))
    if y is not None:
        s = 1 + 2*C/Ei*y
        out.update(qb=s**-0.5, Eb=Ei*s**0.5, dqb=-C/Ei*s**-1.5)
    return out


class Problem:
    """Collocation matrices for given C and N (reused across k, T, M, eps)."""

    def __init__(self, C=10.0, N=60):
        self.C, self.N = C, N
        Dc, x = cheb(N)
        self.y = (1 - x)/2                      # index 0 -> y = 0 (injector)
        self.D = -2*Dc
        self.n = N + 1
        self.bs = base_state(C, self.y)

    def matrices(self, k, T, M, eps=1.0, stokes=False):
        C, D, n, N, b = self.C, self.D, self.n, self.N, self.bs
        I = np.eye(n); Z = 0*I; Lap = D@D - k**2*I
        Eb, qb, dqb = np.diag(b["Eb"]), b["qb"], np.diag(b["dqb"])
        A = np.block([[M**2/T*Lap@Lap, -eps*C*M**2*k**2*Eb, -eps*C*M**2*k**2*dqb],
                      [-dqb, -(Eb@D + np.diag(2*C*qb)), dqb@D],
                      [Z, C*I, Lap]])
        B = np.block([[0*Lap if stokes else Lap, Z, Z], [Z, I, Z], [Z, Z, Z]])
        if stokes:
            A[:n] /= M**2
        e = lambda j: I[j]; z = np.zeros(n)
        for r, v in [(0, np.r_[e(0), z, z]), (N, np.r_[e(N), z, z]),           # w = 0
                     (1, np.r_[D[0], z, z]), (N - 1, np.r_[D[N], z, z]),       # Dw = 0
                     (n, np.r_[z, e(0), z]),                                   # q(0) = 0
                     (2*n, np.r_[z, z, e(0)]), (3*n - 1, np.r_[z, z, e(N)])]:  # phi = 0
            A[r] = v; B[r] = 0
        return A, B

    def spectrum(self, k, T, M, eps=1.0, stokes=False, vectors=False, smax=1e3):
        """Finite eigenvalues sorted by decreasing real part (and eigenvectors [w; q; phi])."""
        A, B = self.matrices(k, T, M, eps, stokes)
        if vectors:
            s, V = eig(A, B)
        else:
            s = eig(A, B, right=False)
        ok = np.isfinite(s) & (np.abs(s) < smax)
        o = np.argsort(-s[ok].real)
        return (s[ok][o], V[:, ok][:, o]) if vectors else s[ok][o]

    # ----------------------------------------------------------------------- marginal state
    def marginal_T(self, k):
        """Smallest positive T with a steady neutral mode (sigma = 0): A0 x = T B0 x."""
        C, D, n, N, b = self.C, self.D, self.n, self.N, self.bs
        I = np.eye(n); Z = 0*I; Lap = D@D - k**2*I
        A = np.block([[Lap@Lap, Z, Z],
                      [np.diag(b["dqb"]), np.diag(b["Eb"])@D + np.diag(2*C*b["qb"]), -np.diag(b["dqb"])@D],
                      [Z, C*I, Lap]])
        B = np.block([[Z, C*k**2*np.diag(b["Eb"]), C*k**2*np.diag(b["dqb"])], [Z, Z, Z], [Z, Z, Z]])
        e = lambda j: I[j]; z = np.zeros(n)
        for r, v in [(0, np.r_[e(0), z, z]), (N, np.r_[e(N), z, z]), (1, np.r_[D[0], z, z]),
                     (N - 1, np.r_[D[N], z, z]), (n, np.r_[z, e(0), z]),
                     (2*n, np.r_[z, z, e(0)]), (3*n - 1, np.r_[z, z, e(N)])]:
            A[r] = v; B[r] = 0
        lam = eig(A, B, right=False)
        ok = np.isfinite(lam) & (np.abs(lam.imag) < 1e-6*np.abs(lam)) & (lam.real > 0)
        return lam[ok].real.min()

    def critical(self):
        r = minimize_scalar(self.marginal_T, bounds=(2, 8), method="bounded", options=dict(xatol=1e-7))
        return r.x, r.fun


# --------------------------------------------------------------------------- exact k = 0 modes
def D_transit(s, C, Ei, ttr):
    """Dispersion function of the horizontally uniform modes (paper, appendix C)."""
    e = np.exp(-s*ttr)
    A = (1 - e)/s
    I1 = ttr/s - (1 - e)/s**2
    I2 = ttr**2/s - 2*ttr/s**2 + 2*(1 - e)/s**3
    return A/(s + C) + I1 + 0.5*C*I2


def P_transit(s, C, Ei, Ec):
    return s**2 + (s + C)*(s**2/Ei - (Ec/Ei)*s + C)


def transit_roots(C, mmax=6):
    """Roots sigma_m (Im > 0) of D(sigma) = 0: fixed-point iteration on the m-th branch of the
    logarithm of P(sigma) = C^2 exp(-sigma t_tr), then Newton on D."""
    b = base_state(C); Ei, ttr, Ec = b["Ei"], b["ttr"], b["Ec"]
    f = lambda s: D_transit(s, C, Ei, ttr)
    out = []
    for m in range(1, mmax + 1):
        s = -3 + 2j*np.pi*m/ttr
        for _ in range(200):
            s = -(np.log(P_transit(s, C, Ei, Ec)/C**2) - 2j*np.pi*m)/ttr
        for _ in range(100):
            h = 1e-6*max(1.0, abs(s)); ds = f(s)/((f(s + h) - f(s - h))/(2*h)); s -= ds
            if abs(ds) < 1e-14*max(1.0, abs(s)):
                break
        out.append(s)
    return np.array(out)


def transit_eigenfunction(s, C, ntau=2001):
    """Exact k = 0 eigenfunction: tau, y(tau), E'(tau), q'(tau), normalized by E'_i = 1."""
    b = base_state(C); Ei, ttr = b["Ei"], b["ttr"]
    tau = np.linspace(0, ttr, ntau)
    Ihat = s + C
    F = np.exp(-s*tau) + Ihat*((1 + C*tau)/s - C/s**2 - (1/s - C/s**2)*np.exp(-s*tau))
    Ep = F/(1 + C*tau); Eb = Ei*(1 + C*tau)
    dF = -s*F + (1 + C*tau)*Ihat
    q = (dF - C*Ep)/(1 + C*tau)/(C*Eb)
    return tau, Ei*(tau + C*tau**2/2), Ep, q


def oscillatory(s, tol=1e-6):
    return s[np.abs(s.imag) > tol*(1 + np.abs(s))]


==> anc/supplementary_code/spectral/fig_continuation_T.py <==
"""Paper figure: continuation in T at k = 2 pi/L. (a) eigenvalue loci in the complex plane for
M = 10, 1 <= T <= 159.73 (loci_T.npz); (b), (c) real parts versus T for M = 10 and M = 3
(kL/branches_M*.npy from branches_T_kL.py)."""
import json, numpy as np, matplotlib
matplotlib.use("Agg"); import matplotlib.pyplot as plt
plt.rcParams.update({"font.family": "DejaVu Sans", "mathtext.fontset": "dejavusans", "font.size": 10,
                     "axes.labelsize": 10, "axes.titlesize": 10, "legend.fontsize": 8,
                     "xtick.labelsize": 9, "ytick.labelsize": 9})
Tc = json.load(open("numbers.json"))["critical"]["60"]["Tc"]
c1, c2, c3, cr, cv, cp, c2r = "C0", "C1", "C9", "C3", "C4", "C2", "C5"
fig, ax = plt.subplot_mosaic([["a", "a"], ["b", "c"]], figsize=(7.0, 6.2), constrained_layout=True,
                             gridspec_kw={"height_ratios": [1, 1.1]})
# ---------------- (a) complex plane, M = 10
d = np.load("loci_T.npz"); R = json.load(open("loci_T.json"))
first, right, left, visc, pair, sec, thi = (d[k] for k in ("first", "right", "left", "visc", "pair", "sec", "thi"))
sc1, sc2 = R["scol1"], R["scol2"]
a = ax["a"]; f = first[:, 1]
a.plot(np.r_[f.real, sc1], np.r_[f.imag, 0], color=c1, lw=1.4)
a.plot(np.r_[f.real, sc1], -np.r_[f.imag, 0], color=c1, lw=1.0, ls="--")
a.plot(f[0].real, -f[0].imag, "o", mfc="w", mec=c1, ms=5)
a.plot(np.r_[sc1, right[:, 1].real], 0*np.r_[sc1, right[:, 1].real], color=cr, lw=2.4)
a.plot(np.r_[sc1, left[:, 1].real, sc2], 0*np.r_[sc1, left[:, 1].real, sc2], color=cr, lw=1.2, ls="--")
vv = visc[:, 1].real; a.plot(np.r_[vv, sc2], 0*np.r_[vv, sc2], color=cv, lw=1.4)
p = pair[:, 1]
a.plot(p.real, p.imag, color=cp, lw=1.4); a.plot(p.real, -p.imag, color=cp, lw=1.0, ls="--")
a.plot(p[-1].real, p[-1].imag, "s", color=cp, ms=4)
for col, S in ((c2, sec), (c3, thi)):
    z = S[:, 1]; a.plot(z.real, z.imag, color=col, lw=1.4); a.plot(z[-1].real, z[-1].imag, "o", color=col, ms=4)
for col, S in ((c1, first), (c2, sec), (c3, thi)):
    a.plot(S[0, 1].real, S[0, 1].imag, "o", mfc="w", mec=col, ms=5)
s1 = right[-1, 1].real; a.plot(s1, 0, "o", color=cr, ms=4)
a.plot([sc1, sc2], [0, 0], "kx", ms=6, zorder=5)
a.annotate("collision 1", (sc1, 0), (-13.5, 12.5), fontsize=9, arrowprops=dict(arrowstyle="-", lw=0.5))
a.annotate("collision 2", (sc2, 0), (-24.0, 6.0), fontsize=9, arrowprops=dict(arrowstyle="-", lw=0.5))
a.annotate(r"convective mode $\sigma_1$", (s1, 0), (0.0, 3.0), fontsize=9, color=cr, ha="right",
           arrowprops=dict(arrowstyle="-", lw=0.5))
a.annotate("decaying branch", (0.5*(sc1 + sc2), 0), (-16.0, -5.6), fontsize=9, color=cr,
           arrowprops=dict(arrowstyle="-", lw=0.5))
a.axhline(0, color="0.75", lw=0.5, zorder=0); a.set_xlim(-31, 0.5); a.set_ylim(-7, 20)
a.set_xlabel(r"$\mathrm{Re}\,\sigma$"); a.set_ylabel(r"$\mathrm{Im}\,\sigma$"); a.set_title("(a)", loc="left")
# ---------------- (b), (c) real parts versus T
style = {"transit 1": (c1, "-", 1.4), "transit 1 / up": (cr, "-", 2.0), "transit 1 / down": (cr, "--", 1.2),
         "viscous": (cv, "-", 1.4), "viscous + merger": (cp, "-", 1.4), "transit 2": (c2, "-", 1.4),
         "transit 2 / up": (c2r, "-", 2.0), "transit 2 / down": (c2r, "--", 1.2)}
for key, M, lab in (("b", 10, "(b)"), ("c", 3, "(c)")):
    a = ax[key]; br = np.load(f"kL/branches_M{M}.npy", allow_pickle=True)
    for b in br:
        if b["name"] not in style: continue
        c, ls, lw = style[b["name"]]
        a.plot(b["T"], b["s"].real, color=c, ls=ls, lw=lw)
        if b["event"] in ("to_real", "to_complex") and not b["name"].endswith("down"):
            a.plot(b["T"][-1], b["s"][-1].real, "kx", ms=6, zorder=5)
    a.axhline(0, color="0.3", lw=0.7); a.axvline(Tc, color="0.5", lw=0.6, ls=":")
    a.set_xscale("log"); a.set_xlim(5, 2000); a.set_ylim(-45, 9)
    a.set_xlabel("$T$"); a.set_title(lab, loc="left")
    a.text(Tc*1.08, -43, r"$T_c$", ha="left", va="bottom", fontsize=9)
ax["b"].set_ylabel(r"$\mathrm{Re}\,\sigma$"); ax["c"].sharey(ax["b"]); ax["c"].tick_params(labelleft=False)
H = lambda c, ls="-", lw=1.4: plt.Line2D([], [], color=c, ls=ls, lw=lw)
items = [(H(c1), "transit mode 1"), (H(c2), "transit mode 2"), (H(c3), "transit mode 3"),
         (H(cv), "viscous mode"), (H(cr, lw=2.0), "real branches of mode 1"),
         (H(c2r, lw=2.0), "real branches of mode 2"), (H(cp), "pair from the second collision")]
fig.legend([i[0] for i in items], [i[1] for i in items], loc="outside lower center", ncol=4, frameon=False)
fig.savefig("fig_continuation_T.pdf"); fig.savefig("fig_continuation_T.png", dpi=150)


==> anc/supplementary_code/spectral/loci_T.py <==
"""Eigenvalue loci of the n=1 modes along T at fixed M (replaces the eps-continuation)."""
import numpy as np, json
from ehd_spectral import Problem
C, M, N = 10.0, 10.0, 60
k = 2*np.pi/1.228
T0, T1 = 1.0, 159.73
P = Problem(C, N)
sp = lambda T: P.spectrum(k, T, M)

def track(z0, Ts, stop_real=True, stop_complex=False):
    cur = z0; out = []
    for T in Ts:
        s = sp(T); c = s[np.argmin(np.abs(s - cur))]
        if stop_real and abs(c.imag) < 1e-8: return np.array(out), T
        if stop_complex and abs(c.imag) > 1e-8: return np.array(out), T
        out.append((T, c)); cur = c
    return np.array(out), None

def bisect(fun, a, b, n=40):
    for _ in range(n):
        m = 0.5*(a+b)
        if fun(m): b = m
        else: a = m
    return 0.5*(a+b)

Ts = np.geomspace(T0, T1, 1500)
s0 = sp(T0); up = s0[s0.imag > 1e-6]; up = up[np.argsort(up.imag)]
z1, z2, z3 = up[0], up[1], up[2]
print("T0 pairs", z1, z2, z3)
first, Tstop = track(z1, Ts)
Tprev = first[-1, 0].real
def is_real(T):
    s = sp(T); c = s[np.argmin(np.abs(s - first[-1, 1]))]; return abs(c.imag) < 1e-8
Tcol1 = bisect(is_real, Tprev, Tstop)
s = sp(Tcol1); scol1 = s[np.argmin(np.abs(s - first[-1, 1]))].real
print("collision 1", Tcol1, scol1)
def reals(T):
    s = sp(T); return np.sort(s[(np.abs(s.imag) < 1e-8) & (s.real > -60)].real)[::-1]
Ta = np.linspace(Tcol1 + 1e-6, T1, 1500)
right, left, visc = [], [], []
Tcol2 = None
for T in Ta:
    r = reals(T); right.append((T, r[0]))
    if Tcol2 is None:
        if len(r) >= 2:
            left.append((T, r[1]))
            if len(r) >= 3 and r[2] > -45: visc.append((T, r[2]))
        else:
            Tcol2 = T
Tcol2 = bisect(lambda T: len(reals(T)) < 2, left[-1][0], Tcol2)
r = reals(Tcol2 - 1e-7); scol2 = 0.5*(r[1] + r[2]) if len(r) > 2 else r[-1]
print("collision 2", Tcol2, scol2)
pair = [(Tcol2, complex(scol2, 0))]; cur = complex(scol2, 0.0)
for T in np.linspace(Tcol2 + 0.02, T1, 2000):
    s = sp(T); s = s[(s.imag > 1e-8) & (s.real < -10)]; c = s[np.argmin(np.abs(s - cur))]; pair.append((T, c)); cur = c
sec, _ = track(z2, Ts, stop_real=False); thi, _ = track(z3, Ts, stop_real=False)
print("end: second", sec[-1, 1], "third", thi[-1, 1], "pair", pair[-1][1], "right", right[-1][1])
np.savez("loci_T.npz", first=first, right=np.array(right), left=np.array(left), visc=np.array(visc),
         pair=np.array(pair), sec=sec, thi=thi, z=np.array([z1, z2, z3]))
json.dump(dict(Tcol1=Tcol1, scol1=scol1, Tcol2=Tcol2, scol2=scol2, T0=T0, T1=T1,
               z0=[[z.real, z.imag] for z in (z1, z2, z3)],
               end_second=[sec[-1, 1].real, sec[-1, 1].imag], end_third=[thi[-1, 1].real, thi[-1, 1].imag],
               end_pair=[pair[-1][1].real, abs(pair[-1][1].imag)], sigma1=right[-1][1]),
          open("loci_T.json", "w"), indent=1)


==> anc/supplementary_code/spectral/paper_figures.py <==
"""Figures of the paper's section on transit-time modes (Chebyshev code).
  fig_transit_spacetime.pdf : charge perturbation in the (t, y) plane, (a) k = 0 mode m = 1
                              (exact solution), (b) first oscillatory n = 1 mode, C = M = 10, T = 159.73
  fig_transit_loci.pdf      : n = 1 modes as the Coulomb coupling is switched on (needs loci.npz)
  fig_oscillatory_scan.pdf  : (a) spectrum vs T at k = k_c, (b) least damped oscillatory mode in
                              the (k, T) plane (needs scan_N60.npz)
Run after paper_numbers.py and scan_oscillatory.py:  python3 paper_figures.py"""
import json
import numpy as np, matplotlib
matplotlib.use("Agg"); import matplotlib.pyplot as plt
from scipy.interpolate import BarycentricInterpolator as BI
from ehd_spectral import Problem, base_state, transit_roots, transit_eigenfunction

# same style as the finite-element figures of the paper (make_paper_figures.py, *_v2.py)
plt.rcParams.update({"font.family": "DejaVu Sans", "mathtext.fontset": "dejavusans", "font.size": 10, "axes.labelsize": 10, "axes.titlesize": 10, "legend.fontsize": 8.5,
                     "xtick.labelsize": 9, "ytick.labelsize": 9})
C, M, T, L = 10.0, 10.0, 159.73, 1.228
k1 = 2*np.pi/L
R = json.load(open("numbers.json"))
b = base_state(C); Ei, ttr = b["Ei"], b["ttr"]
BLUE, ORANGE = "#2171b5", "#d94801"


def spacetime():
    yy = np.linspace(0, 1, 301)
    tau_y = (np.sqrt(1 + 2*C*yy/Ei) - 1)/C                 # drift time from the injector
    s0 = transit_roots(C, 1)[0]
    tau, y, Ep, q = transit_eigenfunction(s0, C, 1601)
    qa = np.interp(yy, y, q.real) + 1j*np.interp(yy, y, q.imag)
    P = Problem(C, 80)
    s, V = P.spectrum(k1, T, M, vectors=True)
    j = [i for i in range(12) if s[i].imag > 1e-6][0]; s1 = s[j]
    n = P.n; qc = V[n:2*n, j]
    qb = BI(P.y, qc.real)(yy) + 1j*BI(P.y, qc.imag)(yy)
    fig, axs = plt.subplots(1, 2, figsize=(7.0, 2.6), constrained_layout=True, sharey=True)
    for ax, qq, sig, lab in ((axs[0], qa, s0, "(a)"), (axs[1], qb, s1, "(b)")):
        qq = qq/qq[np.argmax(np.abs(qq))]
        t = np.linspace(0, 2*2*np.pi/sig.imag, 400)
        Z = np.real(qq[None, :]*np.exp(1j*sig.imag*t[:, None])); Z /= np.abs(Z).max()
        cs = ax.contourf(t, yy, Z.T, levels=np.linspace(-1, 1, 21), cmap="RdBu_r")
        for t0 in np.arange(-ttr, t[-1], 0.2):
            tt = t0 + tau_y; ok = (tt >= 0) & (tt <= t[-1])
            ax.plot(tt[ok], yy[ok], "k-", lw=0.4, alpha=0.6)
        ax.set_xlim(0, t[-1]); ax.set_ylim(0, 1); ax.set_xlabel("$t$")
        ax.set_title(lab, loc="left")
        print("spacetime", lab, sig)
    axs[0].set_ylabel("$y$")
    fig.colorbar(cs, ax=axs, shrink=0.9, ticks=[-1, 0, 1], label=r"$q'$ (normalized)")
    fig.savefig("fig_transit_spacetime.pdf"); fig.savefig("fig_transit_spacetime.png", dpi=150); plt.close(fig)


def loci():
    d = np.load("loci.npz"); P = d["path"]; ec, sc = float(d["eps_col"]), float(d["sigma_col"])
    eps = d["eps"]; jc = int(np.argmax(eps > ec))
    left, visc, pair = d["left"], d["visc"], d["pair"]
    e2, s2 = R["collision2"]["eps"], R["collision2"]["sigma"]
    fig, a = plt.subplots(figsize=(7.0, 2.9), constrained_layout=True)
    cols = ("C0", "C1", "C2"); cv = "C4"
    # first transit mode: complex up to collision 1, then two real branches
    a.plot(P[:jc, 0].real, P[:jc, 0].imag, color=cols[0], lw=1.2)
    a.plot(P[:jc, 3].real, P[:jc, 3].imag, color=cols[0], lw=1.0, ls="--")
    a.plot(P[0, 3].real, P[0, 3].imag, "o", mfc="w", mec=cols[0], ms=5)       # conjugate at eps = 0
    Pr = Problem(C, 60); right = []
    for e in np.linspace(ec + 1e-6, 1, 300):
        s = Pr.spectrum(k1, T, M, eps=e); r = np.sort(s[np.abs(s.imag) < 1e-8].real)[::-1]
        right.append(r[r > sc - 0.5][-1] if e < ec + 0.02 else r[0])
    a.plot(np.r_[sc, right], 0*np.r_[sc, right], color=cols[0], lw=2.2)
    a.plot(np.r_[sc, left, s2], 0*np.r_[sc, left, s2], color=cols[0], lw=1.0)
    # least damped viscous mode of the flow, and the pair it forms with the decaying branch
    a.plot(np.r_[visc, s2], 0*np.r_[visc, s2], color=cv, lw=1.0)
    a.plot(visc[0], 0, "s", mfc="w", mec=cv, ms=5)
    a.plot(pair.real, pair.imag, color=cv, lw=1.2); a.plot(pair.real, -pair.imag, color=cv, lw=1.0, ls="--")
    a.plot(pair[-1].real, pair[-1].imag, "s", color=cv, ms=4)
    for j in (1, 2):
        a.plot(P[:, j].real, P[:, j].imag, color=cols[j], lw=1.2)
    for j in range(3):
        a.plot(P[0, j].real, P[0, j].imag, "o", mfc="w", mec=cols[j], ms=5)
    for j in (1, 2):
        a.plot(P[-1, j].real, P[-1, j].imag, "o", color=cols[j], ms=4)
    s1 = R["eps1"]["leading"][0]
    a.plot(s1, 0, "o", color=cols[0], ms=4)
    a.plot([sc, s2], [0, 0], "kx", ms=6)
    a.annotate("collision 1", (sc, 0), (-13.5, 12.5), fontsize=9,
               arrowprops=dict(arrowstyle="-", lw=0.5))
    a.annotate("collision 2", (s2, 0), (-21.0, 4.0), fontsize=9,
               arrowprops=dict(arrowstyle="-", lw=0.5))
    a.annotate(r"convective mode $\sigma_1$", (s1, 0), (0.0, 3.0), fontsize=9, color=cols[0], ha="right",
               arrowprops=dict(arrowstyle="-", lw=0.5))
    a.annotate("decaying branch", (0.5*(sc + s2), 0), (-14.6, -5.6), fontsize=9, color=cols[0],
               arrowprops=dict(arrowstyle="-", lw=0.5))
    a.annotate("viscous mode", (visc[0], 0), (visc[0] + 0.3, -4.5), fontsize=9, color=cv,
               arrowprops=dict(arrowstyle="-", lw=0.5))
    a.axhline(0, color="0.75", lw=0.5, zorder=0); a.set_xlim(-31, 0.5); a.set_ylim(-7, 20)
    a.set_xlabel(r"$\mathrm{Re}\,\sigma$"); a.set_ylabel(r"$\mathrm{Im}\,\sigma$")
    fig.savefig("fig_transit_loci.pdf"); fig.savefig("fig_transit_loci.png", dpi=150); plt.close(fig)


def scan():
    d = np.load("scan_N60.npz"); ks, Ts = d["ks"], d["Ts"]
    kc, Tc = R["critical"]["60"]["kc"], R["critical"]["60"]["Tc"]
    P = Problem(C, 60)
    fig, ax = plt.subplots(1, 2, figsize=(7.0, 2.8), constrained_layout=True)
    a = ax[0]
    # background: the whole spectrum (upper member of each pair), in light grey
    for Tv in np.geomspace(5, 2000, 300):
        s = P.spectrum(kc, Tv, M); s = s[(s.real > -12) & (s.imag >= -1e-9)]
        a.plot([Tv]*len(s), s.real, ".", color="0.8", ms=1.4, zorder=1)
    # the first two transit modes, followed by continuation in T
    Tg = np.geomspace(5, 2000, 2500)
    s5 = P.spectrum(kc, 5.0, M); o5 = s5[s5.imag > 1e-6]
    def reals(Tv):
        s = P.spectrum(kc, Tv, M); return s[np.abs(s.imag) < 1e-8].real
    for z0, col, lab in ((-5.80 + 6.10j, "C0", "transit mode 1"), (-6.55 + 10.75j, "C1", "transit mode 2")):
        cur = o5[np.argmin(np.abs(o5 - z0))]; TT, SS = [], []
        for Tv in Tg:
            s = P.spectrum(kc, Tv, M); c = s[np.argmin(np.abs(s - cur))]
            if abs(c.imag) < 1e-8:
                break
            TT.append(Tv); SS.append(c.real); cur = c
        Tcol, scol = 0.5*(TT[-1] + Tv), cur.real
        a.plot(np.r_[TT, Tcol], np.r_[SS, scol], color=col, lw=1.4, zorder=3, label=lab)
        a.plot(Tcol, scol, "kx", ms=6, zorder=4)
        # the two real branches after the collision
        Tr = Tg[Tg > Tcol]
        r0 = np.sort(reals(Tr[0])); r0 = r0[np.argsort(np.abs(r0 - scol))][:2]
        for start, lw in ((r0.max(), 2.2), (r0.min(), 1.0)):
            cur_r = start; TT, SS = [Tcol], [scol]
            for Tv in Tr:
                r = reals(Tv); x = r[np.argmin(np.abs(r - cur_r))]
                if x < -12 or abs(x - cur_r) > 2.0:
                    break
                TT.append(Tv); SS.append(x); cur_r = x
            a.plot(TT, SS, color=col, lw=lw, zorder=3)
    a.plot([], [], ".", color="0.8", ms=5, label="other modes")
    a.axhline(0, color="0.3", lw=0.7, zorder=2); a.set_xscale("log"); a.set_ylim(-12, 5); a.set_xlim(4.5, 2200)
    a.axvline(Tc, color="0.5", lw=0.6, ls=":", zorder=2)
    a.legend(loc="upper left", frameon=False, fontsize=8, handlelength=1.5, labelspacing=0.3, borderaxespad=0.3)
    a.set_xlabel("$T$"); a.set_ylabel(r"$\mathrm{Re}\,\sigma$")
    a.set_title("(a)", loc="left")
    o = d["osc_10"].real; r = d["rea_10"]
    cf = ax[1].contourf(ks, Ts, o, levels=np.arange(-9, -2.5, 0.5), cmap="Blues_r", extend="both")
    fig.colorbar(cf, ax=ax[1], label=r"$\max\,\mathrm{Re}\,\sigma$, oscillatory modes")
    ax[1].contour(ks, Ts, r, levels=[0], colors="k", linewidths=1.2)
    # growth rate of the real (steady) mode above the neutral curve
    ax[1].contour(ks, Ts, r, levels=[1, 2, 5], colors=ORANGE, linewidths=0.9, linestyles="--")
    ax[1].plot(kc, Tc, "ko", ms=4)
    ax[1].set_yscale("log"); ax[1].set_xlabel("$k$"); ax[1].set_ylabel("$T$")
    ax[1].text(8.3, 1400, "linearly unstable", fontsize=9, color="w", va="center")
    ax[1].text(2.6, 22, "linearly\nstable", fontsize=9, color="k")
    ax[1].set_title("(b)", loc="left")
    fig.savefig("fig_oscillatory_scan.pdf"); fig.savefig("fig_oscillatory_scan.png", dpi=150); plt.close(fig)


def scan_map():
    """Single-panel version of the scan: least damped oscillatory mode in the (k, T) plane, M = 10."""
    d = np.load("scan_N60.npz"); ks, Ts = d["ks"], d["Ts"]
    kc, Tc = R["critical"]["60"]["kc"], R["critical"]["60"]["Tc"]
    fig, ax = plt.subplots(figsize=(3.4, 2.9), constrained_layout=True)
    o = d["osc_10"].real; r = d["rea_10"]
    cf = ax.contourf(ks, Ts, o, levels=np.arange(-9, -2.5, 0.5), cmap="Blues_r", extend="both")
    fig.colorbar(cf, ax=ax, label=r"$\max\,\mathrm{Re}\,\sigma$, oscillatory modes")
    ax.contour(ks, Ts, r, levels=[0], colors="k", linewidths=1.2)
    ax.contour(ks, Ts, r, levels=[1, 2, 5], colors=ORANGE, linewidths=0.9, linestyles="--")
    ax.plot(kc, Tc, "ko", ms=4)
    ax.set_yscale("log"); ax.set_xlabel("$k$"); ax.set_ylabel("$T$")
    ax.text(7.0, 1400, "linearly unstable", fontsize=8.5, color="w", va="center")
    ax.text(2.0, 22, "linearly\nstable", fontsize=8.5, color="k")
    fig.savefig("fig_scan_map.pdf"); fig.savefig("fig_scan_map.png", dpi=150); plt.close(fig)


if __name__ == "__main__":
    import sys
    which = sys.argv[1:] or ["spacetime", "loci", "scan"]
    for w in which:
        globals()[w]()


==> anc/supplementary_code/spectral/paper_numbers.py <==
"""All numbers of the paper's section on transit-time modes (and appendix C), Chebyshev code.
Run: python3 paper_numbers.py  -> numbers.json, loci.npz, tcont.npz"""
import json, time
import numpy as np
from ehd_spectral import Problem, base_state, transit_roots, oscillatory

C, M, T, L = 10.0, 10.0, 159.73, 1.228
k1 = 2*np.pi/L
R = {}
c2 = lambda z: [round(float(np.real(z)), 5), round(float(np.imag(z)), 5)]

# ------------------------------------------------------------------ base state, threshold
b = base_state(C); R["Ei"], R["ttr"], R["Ec"] = b["Ei"], b["ttr"], b["Ec"]
R["critical"] = {}
for N in (40, 60, 80):
    kc, Tc = Problem(C, N).critical()
    R["critical"][N] = dict(kc=kc, Tc=Tc, lambda_c=2*np.pi/kc)
P60 = Problem(C, 60); P90 = Problem(C, 90)
t0 = time.time()
for _ in range(20):
    P60.spectrum(k1, T, M)
R["time_per_spectrum_s"] = (time.time() - t0)/20

# ------------------------------------------------------------------ k = 0 transit modes
ex = transit_roots(C, 6)
R["k0_exact"] = [c2(z) for z in ex]
for N, P in ((60, P60), (90, P90)):
    s = oscillatory(P.spectrum(0.0, T, M)); s = np.sort_complex(s[s.imag > 0])
    s = s[np.argsort(s.imag)]
    R[f"k0_cheb_N{N}"] = [c2(z) for z in s[:6]]
R["k0_maxrelerr_N60"] = float(max(abs(np.array([complex(*v) for v in R["k0_cheb_N60"][:3]]) - ex[:3])/abs(ex[:3])))

# ------------------------------------------------------------------ complete n = 1 problem at T = 159.73
def leading_set(P, **kw):
    s = P.spectrum(k1, T, M, **kw)
    o = oscillatory(s); o = o[o.imag > 0]; o = o[np.argsort(-o.real)]
    return s[0], o[:3]
for tag, P, kw in (("N60", P60, {}), ("N90", P90, {}), ("stokes_N60", P60, dict(stokes=True))):
    lead, o = leading_set(P, **kw)
    R[f"n1_{tag}"] = dict(leading=c2(lead), osc=[c2(z) for z in o])
for Mx in (3.0, 30.0, 100.0):
    s = P60.spectrum(k1, T, Mx); o = oscillatory(s); o = o[o.imag > 0]; o = o[np.argsort(-o.real)]
    R[f"n1_M{int(Mx)}"] = dict(leading=c2(s[0]), osc=[c2(z) for z in o[:2]])
# Firedrake values quoted in the modal decomposition (for the comparison sentence)
R["firedrake_n1"] = dict(leading=[-0.1166, 0], osc=[[-5.416, 9.084], [-6.839, 14.557]])

# ------------------------------------------------------------------ epsilon continuation (n = 1)
P = P60
s0 = P.spectrum(k1, T, M, eps=0.0)
osc0 = sorted([z for z in s0 if z.imag > 1e-6 and z.real > -9], key=lambda z: z.imag)[:3]
R["eps0"] = [c2(z) for z in osc0]
eps = np.linspace(0, 1, 2001)
cur = osc0 + [np.conj(osc0[0])]; path = [list(cur)]
for e in eps[1:]:
    s = P.spectrum(k1, T, M, eps=e); cur = [s[np.argmin(np.abs(s - z))] for z in cur]; path.append(list(cur))
path = np.array(path)
j = int(np.argmax(np.abs(path[:, 0].imag) < 1e-8))           # first step with a real first mode
zref = path[j - 1, 0].real

def pair_complex(e):
    s = P.spectrum(k1, T, M, eps=e)
    near = s[np.abs(s - zref) < 1.5]
    return np.any(np.abs(near.imag) > 1e-7)

lo, hi = eps[j - 1], eps[j]
for _ in range(45):
    mid = 0.5*(lo + hi); lo, hi = (mid, hi) if pair_complex(mid) else (lo, mid)
s = P.spectrum(k1, T, M, eps=lo); scol = s[np.argmin(np.abs(s - zref))]
R["collision_eps"] = dict(eps=0.5*(lo + hi), sigma=float(scol.real), residual_imag=float(abs(scol.imag)))
# the real branch after the collision that ends as the leading mode
R["eps1"] = dict(leading=c2(P.spectrum(k1, T, M)[0]), osc=[c2(z) for z in path[-1, 1:3]])
R["freq_change_pct"] = [100*(path[-1, i].imag/path[0, i].imag - 1) for i in (1, 2)]
# the other real branch (moving left) merges with the least damped viscous mode of the flow
ec = 0.5*(lo + hi); sc = float(scol.real)
def reals(e, a=-40, b=0):
    s_ = P.spectrum(k1, T, M, eps=e)
    return np.sort(s_[(np.abs(s_.imag) < 1e-8) & (s_.real > a) & (s_.real < b)].real)
visc0 = reals(0.0, -40, -11)[-1]                                   # least damped viscous mode, eps = 0
def nleft(e):                                                      # real roots below the convective branch
    r = reals(e); return len(r[r < r[-1] - 0.3])
e0 = ec + 2e-3                                                     # branches well separated
assert nleft(e0) == 2
eg = np.linspace(e0, 0.30, 300)
i = next(j for j, e in enumerate(eg) if nleft(e) < 2)
a, b_ = eg[i - 1], eg[i]
for _ in range(45):
    m = 0.5*(a + b_); a, b_ = (m, b_) if nleft(m) == 2 else (a, m)
em2 = 0.5*(a + b_); r = reals(a); sm2 = float(r[:2].mean())
R["visc_eps0"] = float(visc0)
R["collision2"] = dict(eps=em2, sigma=sm2)
eL = np.r_[np.linspace(ec + 1e-7, e0, 40), np.linspace(e0, a, 120)[1:]]; left = []
for e in eL:
    r = reals(e); left.append(r[r < sc + 1e-9].max() if e < e0 else r[0 if len(r) < 3 else 1])
eV = np.linspace(0, a, 300); visc = []; cur = visc0
for e in eV:
    r = reals(e, -40, -5); cur = r[np.argmin(np.abs(r - cur))]; visc.append(cur)
eP = np.linspace(b_, 1, 300); pair = []; cur = complex(sm2, 0.0)
for e in eP:
    ss = P.spectrum(k1, T, M, eps=e); ss = ss[(ss.imag > 1e-9) & (ss.real < -11)]
    cur = ss[np.argmin(np.abs(ss - cur))]; pair.append(cur)
R["collision2_pair_eps1"] = c2(pair[-1])
np.savez("loci.npz", eps=eps, path=path, eps_col=ec, sigma_col=sc,
         eL=eL, left=np.array(left), eV=eV, visc=np.array(visc), eP=eP, pair=np.array(pair))

# ------------------------------------------------------------------ T continuation at k = k_c
kc = R["critical"][60]["kc"]; Tc = R["critical"][60]["Tc"]
def track_first_pair(Mx, st=False, Tmax=170.0, n=3000):
    """Follow the first transit pair (Im > 0) from T = 5 by continuation in T; return the
    collision (T, sigma) where it reaches the real axis, or None if it stays complex."""
    s = P.spectrum(kc, 5.0, Mx, stokes=st); o = s[s.imag > 1e-6]
    cur = o[np.argmin(np.abs(o - (-5.8 + 6.1j)))]; Tprev = 5.0
    for Tv in np.geomspace(5.0, Tmax, n)[1:]:
        s = P.spectrum(kc, Tv, Mx, stokes=st); c = s[np.argmin(np.abs(s - cur))]
        if abs(c.imag) < 1e-8:                      # bisect between Tprev and Tv
            a, b_, z = Tprev, Tv, cur
            for _ in range(40):
                m = 0.5*(a + b_); sm = P.spectrum(kc, m, Mx, stokes=st); cm = sm[np.argmin(np.abs(sm - z))]
                if abs(cm.imag) > 1e-8: a, z = m, cm
                else: b_ = m
            return 0.5*(a + b_), float(z.real)
        cur, Tprev = c, Tv
    return None
Tcol1, scol1 = track_first_pair(M)
R["T_collision_1"] = dict(k=kc, T=Tcol1, sigma=scol1)
R["first_pair_T5"] = c2([z for z in P.spectrum(kc, 5.0, M) if z.imag > 1e-6 and abs(z - (-5.8+6.1j)) < 1][0])
Tl = np.geomspace(5, 2000, 400)
# second pair: number of real eigenvalues in (-12, 10) jumps by two
def nreal(Tv):
    s = P.spectrum(kc, Tv, M); return int(np.sum((np.abs(s.imag) < 1e-8) & (s.real > -12)))
cnt = np.array([nreal(Tv) for Tv in Tl])
jumps = [ii for ii in range(1, len(Tl)) if cnt[ii] - cnt[ii - 1] == 2 and Tl[ii] > 2*Tcol1]
if jumps:
    ii = jumps[0]; a, b_ = Tl[ii - 1], Tl[ii]
    for _ in range(45):
        m = 0.5*(a + b_); a, b_ = (a, m) if nreal(m) - cnt[ii - 1] == 2 else (m, b_)
    s = P.spectrum(kc, b_, M); r = s[(np.abs(s.imag) < 1e-8) & (s.real > -12)]
    R["T_collision_2"] = dict(T=0.5*(a + b_))
from scipy.optimize import brentq
second = lambda Tv: np.sort(P.spectrum(kc, Tv, M)[np.abs(P.spectrum(kc, Tv, M).imag) < 1e-8].real)[::-1][1]
R["T_second_unstable"] = brentq(second, 1000, 2000, xtol=1e-6)
R["T_second_over_Tc"] = R["T_second_unstable"]/Tc
for Mx, st, tag in ((3.0, False, "M3"), (5.0, False, "M5"), (30.0, False, "M30"), (10.0, True, "stokes")):
    res = track_first_pair(Mx, st)
    R[f"T_collision_1_{tag}"] = None if res is None else dict(T=res[0], sigma=res[1])
# M = 3: the first pair stays complex; the mode that becomes unstable is the slowest viscous mode
s = P.spectrum(kc, 20.0, 3.0); R["M3_viscous_T20"] = float(s[np.abs(s.imag) < 1e-8].real.max())
s = P.spectrum(kc, Tc, 3.0); o = s[s.imag > 1e-6]; R["M3_first_pair_at_Tc"] = c2(o[np.argmin(np.abs(o - (-5.8+1.6j)))])
# second collision value
r = np.sort(P.spectrum(kc, R["T_collision_2"]["T"]*(1 - 1e-6), M)); zz = [z for z in r if abs(z.imag) > 1e-8 and abs(z.imag) < 1 and z.real > -12]
R["T_collision_2"]["sigma"] = float(zz[0].real) if zz else None

json.dump(R, open("numbers.json", "w"), indent=1)
print(json.dumps(R, indent=1))


==> anc/supplementary_code/spectral/scan_oscillatory.py <==
"""Scan of the temporal spectrum, C = 10: least damped oscillatory eigenvalue and leading real
eigenvalue on a (k, T) grid for several M (Atten & Moreau 1972, Sec. 4.1, did this for C = 5).
Run: python3 scan_oscillatory.py [N] -> scan_N<N>.npz, scan_summary.json"""
import sys, json, time
import numpy as np
from ehd_spectral import Problem, oscillatory

N = int(sys.argv[1]) if len(sys.argv) > 1 else 60
P = Problem(10.0, N)
ks = np.linspace(0.5, 15, 59)
Ts = np.geomspace(5, 2000, 90)
cases = [("1", 1.0, False), ("3", 3.0, False), ("10", 10.0, False), ("30", 30.0, False),
         ("100", 100.0, False), ("stokes", 10.0, True)]
out, summ, t0 = {}, {}, time.time()
for name, M, st in cases:
    osc = np.full((len(Ts), len(ks)), np.nan, complex); rea = np.full((len(Ts), len(ks)), np.nan)
    for i, T in enumerate(Ts):
        for j, k in enumerate(ks):
            s = P.spectrum(k, T, M, stokes=st); o = oscillatory(s)
            if o.size: osc[i, j] = o[np.argmax(o.real)]
            r = s[np.abs(s.imag) <= 1e-6*(1 + np.abs(s))]; rea[i, j] = r.real.max() if r.size else np.nan
    out[f"osc_{name}"], out[f"rea_{name}"] = osc, rea
    i, j = np.unravel_index(np.nanargmax(osc.real), osc.shape)
    jc = np.argmin(abs(ks - 5.11))
    summ[name] = dict(max_re_osc=float(np.nanmax(osc.real)), at_k=float(ks[j]), at_T=float(Ts[i]),
                      sigma=[float(osc[i, j].real), float(abs(osc[i, j].imag))],
                      near_kc_range=[float(np.nanmin(osc[:, jc].real)), float(np.nanmax(osc[:, jc].real))])
    print(name, summ[name], f"{time.time()-t0:.0f} s", flush=True)
summ["grid"] = dict(k=[0.5, 15, 59], T=[5, 2000, 90], N=N, spectra=len(ks)*len(Ts)*len(cases),
                    seconds=time.time() - t0)
np.savez(f"scan_N{N}.npz", ks=ks, Ts=Ts, **out)
json.dump(summ, open(f"scan_summary_N{N}.json", "w"), indent=1)

